Chemical Bonding in Metallic Glasses from Machine Learning and Crystal Orbital Hamilton Population

The chemistry (composition and bonding information) of metallic glasses (MGs) is at least as important as structural topology for understanding their properties and production/processing peculiarities. This article reports a machine learning (ML)-based approach that brings an unprecedented "big picture" view of chemical bond strengths in MGs of a prototypical alloy system. The connection between electronic structure and chemical bonding is given by crystal orbital Hamilton population (COHP) analysis; within the framework of density functional theory (DFT). The stated comprehensive overview is made possible through a combination of: efficient quantitative estimate of bond strengths supplied by COHP analysis; representative statistics regarding structure in terms of atomic configurations achieved with classical molecular dynamics simulations; and the smooth overlap of atomic positions (SOAP) descriptor. The study is supplemented by an application of that ML model under the scope of mechanical loading; in which the resulting overview of chemical bond strengths revealed a chemical/structural heterogeneity that is in line with the tendency to bond exchange verified for atomic local environments. The encouraging results pave the way towards alternative approaches applicable in plenty of other contexts in which atom categorization (from the perspective of chemical bonds) plays a key role.

==> anc/Zr47Cu47Al6-ALL.xyz <==
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.453357   0.284524
Cu   1.388194   1.387472   2.505358
Cu   1.593623   2.681592   4.591001
Cu   0.580070   0.512657   7.869445
Zr   1.982531   2.912438   7.299911
Zr   2.902654   1.146976   9.668341
Cu   2.145237   5.192907   0.792720
Zr   0.239724   4.062409   2.710824
Cu   0.336708   4.692741   5.627787
Zr   2.112034   4.271075  10.129636
Zr   2.202522   6.819794   2.915603
Cu   0.221314   8.659559   2.484683
Cu   0.955535   7.413830   5.414391
Zr   1.384680   6.422775   7.881997
Cu   0.210609   8.454046   9.317149
Al   1.204042   6.836426  11.226980
Zr   2.532544   9.094499   0.641051
Al   2.286162  10.964206   2.593415
Cu   1.849597   9.428300   4.419232
Zr   1.038081  12.137054   4.976972
Zr   1.334785   9.792429   7.071303
Cu   2.961912  12.261250   7.027245
Al   1.862149  10.273075   9.893964
Zr   0.935148  11.877843  11.839645
Zr   3.786939   0.804290   0.749563
Cu   3.422377   0.889486   3.617878
Zr   4.561492   2.025975   5.820110
Zr   5.661941   0.160988   8.094707
Cu   5.369009   1.321174  10.766768
Zr   3.481177   3.548258   2.552582
Cu   5.710969   3.887427   4.167422
Zr   3.109359   4.921926   5.371692
Cu   3.713925   5.572946   7.979994
Zr   4.977189   3.290671   8.635502
Zr   4.795732   3.615868  11.814794
Cu   4.847252   5.722174  10.070883
Zr   4.414021   6.529124   0.730213
Cu   4.133448   8.716350   3.066083
Cu   4.813315   6.056240   3.410884
Cu   5.972034   7.723695   4.699372
Zr   3.605663   7.768114   6.028079
Zr   3.407009   7.868398   9.789360
Cu   5.487898   7.346617   8.195448
Cu   5.620867   9.173686   1.202375
Cu   4.738364  11.113145   2.450096
Zr   4.176111  10.855835   5.197481
Cu   3.845330  10.035538   8.282939
Zr   4.666999  10.502213  11.001092
Zr   7.606370   2.099278   0.336216
Zr   6.174527   1.327203   3.108986
Cu   8.590204   0.058776   1.949496
Zr   7.760508   2.594618   5.317537
Cu   6.691638   0.072578   5.570839
Zr   8.684001   1.065140   7.783928
Cu   7.360469   2.643912   9.872543
Cu   6.587805   4.335255   2.035663
Cu   8.081866   5.187564   4.165918
Cu   7.571735   3.562555   7.609078
Zr   6.159147   5.433694   6.322672
Zr   7.634808   5.511666   9.266243
Cu   7.193490   5.058939  12.043185
Zr   7.329131   7.138781   2.189922
Al   8.315300   7.578558   5.235185
Cu   7.916957   7.570363   7.681995
Zr   6.508858   7.767934  10.996976
Cu   9.035385   6.825306  11.800063
Zr   8.452012   9.640974   0.775917
Cu   6.400451  11.642796   0.977106
Zr   6.882542   9.988483   3.634834
Zr   8.404343  10.130298   6.699377
Cu   5.962455   9.358079   6.413015
Al   6.347800   9.514949   8.819017
Zr   7.692646  11.605562  10.525187
Zr  10.943434   1.961904   0.947422
Cu  11.280581   1.786224   3.648253
Cu   8.980183   2.231417   2.726541
Zr  10.993678   2.326778   6.354034
Zr  11.894378   2.278171   9.843612
Cu   9.432404   1.482051  10.546933
Zr   9.337632   4.927390   1.834085
Cu  10.025766   3.955530   4.333234
Zr   9.518415   5.199719   6.700544
Cu   9.605773   3.493958   8.835721
Cu  11.731731   4.332451   8.059097
Al   9.308629   3.946492  11.146204
Cu  11.949833   4.428511  11.888674
Cu  11.760313   6.481191   1.182056
Cu   9.962236   7.678601   1.700044
Zr  10.817060   6.695682   4.040241
Zr  10.705175   8.072371   6.976844
Zr   9.052005   8.753284   9.794210
Zr  10.856918   6.047575   9.823562
Zr  11.311005  11.211214   2.425245
Cu   9.510147   9.264932   3.470984
Zr   9.422355  11.984312   4.617441
Cu  11.486697   9.540378   4.858167
Cu  10.890302  11.332209   6.737165
Zr  10.906657  11.160188   9.401199
Cu  10.226791  11.596837  12.002388
Zr  11.498815   9.101671  11.869635
100
Lattice=" 12.034520   6.017260   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   3.316822   0.284524
Cu   1.388194   2.081569   2.505358
Cu   1.593623   3.478404   4.591001
Cu   0.580070   0.802692   7.869445
Zr   1.982531   3.903703   7.299911
Zr   2.902654   2.598303   9.668341
Cu   2.145237   6.265526   0.792720
Zr   0.239724   4.182271   2.710824
Cu   0.336708   4.861095   5.627787
Zr   2.112034   5.327092  10.129636
Zr   2.202522   7.921055   2.915603
Cu   0.221314   8.770216   2.484683
Cu   0.955535   7.891597   5.414391
Zr   1.384680   7.115115   7.881997
Cu   0.210609   8.559350   9.317149
Al   1.204042   7.438447  11.226980
Zr   2.532544  10.360771   0.641051
Al   2.286162  12.107287   2.593415
Cu   1.849597  10.353099   4.419232
Zr   1.038081  12.656095   4.976972
Zr   1.334785  10.459821   7.071303
Cu   2.961912  13.742206   7.027245
Al   1.862149  11.204150   9.893964
Zr   0.935148  12.345417  11.839645
Zr   3.786939   2.697759   0.749563
Cu   3.422377   2.600674   3.617878
Zr   4.561492   4.306721   5.820110
Zr   5.661941   2.991959   8.094707
Cu   5.369009   4.005678  10.766768
Zr   3.481177   5.288847   2.552582
Cu   5.710969   6.742911   4.167422
Zr   3.109359   6.476606   5.371692
Cu   3.713925   7.429908   7.979994
Zr   4.977189   5.779265   8.635502
Zr   4.795732   6.013734  11.814794
Cu   4.847252   8.145800  10.070883
Zr   4.414021   8.736135   0.730213
Cu   4.133448  10.783074   3.066083
Cu   4.813315   8.462897   3.410884
Cu   5.972034  10.709712   4.699372
Zr   3.605663   9.570945   6.028079
Zr   3.407009   9.571902   9.789360
Cu   5.487898  10.090566   8.195448
Cu   5.620867  11.984119   1.202375
Cu   4.738364  13.482327   2.450096
Zr   4.176111  12.943890   5.197481
Cu   3.845330  11.958203   8.282939
Zr   4.666999  12.835712  11.001092
Zr   7.606370   5.902463   0.336216
Zr   6.174527   4.414467   3.108986
Cu   8.590204   4.353878   1.949496
Zr   7.760508   6.474873   5.317537
Cu   6.691638   3.418397   5.570839
Zr   8.684001   5.407141   7.783928
Cu   7.360469   6.324146   9.872543
Cu   6.587805   7.629158   2.035663
Cu   8.081866   9.228497   4.165918
Cu   7.571735   7.348422   7.609078
Zr   6.159147   8.513268   6.322672
Zr   7.634808   9.329070   9.266243
Cu   7.193490   8.655684  12.043185
Zr   7.329131  10.803346   2.189922
Al   8.315300  11.736208   5.235185
Cu   7.916957  11.528842   7.681995
Zr   6.508858  11.022363  10.996976
Cu   9.035385  11.342998  11.800063
Zr   8.452012  13.866980   0.775917
Cu   6.400451  14.843022   0.977106
Zr   6.882542  13.429754   3.634834
Zr   8.404343  14.332469   6.699377
Cu   5.962455  12.339306   6.413015
Al   6.347800  12.688849   8.819017
Zr   7.692646  15.451884  10.525187
Zr  10.943434   7.433621   0.947422
Cu  11.280581   7.426514   3.648253
Cu   8.980183   6.721508   2.726541
Zr  10.993678   7.823617   6.354034
Zr  11.894378   8.225360   9.843612
Cu   9.432404   6.198253  10.546933
Zr   9.337632   9.596206   1.834085
Cu  10.025766   8.968413   4.333234
Zr   9.518415   9.958926   6.700544
Cu   9.605773   8.296845   8.835721
Cu  11.731731  10.198317   8.059097
Al   9.308629   8.600807  11.146204
Cu  11.949833  10.403427  11.888674
Cu  11.760313  12.361347   1.182056
Cu   9.962236  12.659719   1.700044
Zr  10.817060  12.104212   4.040241
Zr  10.705175  13.424958   6.976844
Zr   9.052005  13.279287   9.794210
Zr  10.856918  11.476034   9.823562
Zr  11.311005  16.866717   2.425245
Cu   9.510147  14.020005   3.470984
Zr   9.422355  16.695490   4.617441
Cu  11.486697  15.283726   4.858167
Cu  10.890302  16.777360   6.737165
Zr  10.906657  16.613516   9.401199
Cu  10.226791  16.710232  12.002388
Zr  11.498815  14.851079  11.869635
100
Lattice=" 12.034520   0.000000   6.017260    0.000000  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.453357   1.147989
Cu   1.388194   1.387472   3.199455
Cu   1.593623   2.681592   5.387812
Cu   0.580070   0.512657   8.159480
Zr   1.982531   2.912438   8.291177
Zr   2.902654   1.146976  11.119668
Cu   2.145237   5.192907   1.865339
Zr   0.239724   4.062409   2.830686
Cu   0.336708   4.692741   5.796141
Zr   2.112034   4.271075  11.185653
Zr   2.202522   6.819794   4.016864
Cu   0.221314   8.659559   2.595340
Cu   0.955535   7.413830   5.892158
Zr   1.384680   6.422775   8.574337
Cu   0.210609   8.454046   9.422454
Al   1.204042   6.836426  11.829000
Zr   2.532544   9.094499   1.907323
Al   2.286162  10.964206   3.736496
Cu   1.849597   9.428300   5.344031
Zr   1.038081  12.137054   5.496012
Zr   1.334785   9.792429   7.738696
Cu   2.961912  12.261250   8.508201
Al   1.862149  10.273075  10.825039
Zr   0.935148  11.877843  12.307219
Zr   3.786939   0.804290   2.643032
Cu   3.422377   0.889486   5.329066
Zr   4.561492   2.025975   8.100857
Zr   5.661941   0.160988  10.925677
Cu   5.369009   1.321174  13.451272
Zr   3.481177   3.548258   4.293171
Cu   5.710969   3.887427   7.022907
Zr   3.109359   4.921926   6.926372
Cu   3.713925   5.572946   9.836956
Zr   4.977189   3.290671  11.124097
Zr   4.795732   3.615868  14.212660
Cu   4.847252   5.722174  12.494509
Zr   4.414021   6.529124   2.937223
Cu   4.133448   8.716350   5.132807
Cu   4.813315   6.056240   5.817541
Cu   5.972034   7.723695   7.685389
Zr   3.605663   7.768114   7.830910
Zr   3.407009   7.868398  11.492864
Cu   5.487898   7.346617  10.939397
Cu   5.620867   9.173686   4.012808
Cu   4.738364  11.113145   4.819278
Zr   4.176111  10.855835   7.285536
Cu   3.845330  10.035538  10.205604
Zr   4.666999  10.502213  13.334591
Zr   7.606370   2.099278   4.139401
Zr   6.174527   1.327203   6.196249
Cu   8.590204   0.058776   6.244598
Zr   7.760508   2.594618   9.197791
Cu   6.691638   0.072578   8.916659
Zr   8.684001   1.065140  12.125928
Cu   7.360469   2.643912  13.552777
Cu   6.587805   4.335255   5.329565
Cu   8.081866   5.187564   8.206851
Cu   7.571735   3.562555  11.394945
Zr   6.159147   5.433694   9.402246
Zr   7.634808   5.511666  13.083647
Cu   7.193490   5.058939  15.639930
Zr   7.329131   7.138781   5.854487
Al   8.315300   7.578558   9.392835
Cu   7.916957   7.570363  11.640474
Zr   6.508858   7.767934  14.251405
Cu   9.035385   6.825306  16.317756
Zr   8.452012   9.640974   5.001923
Cu   6.400451  11.642796   4.177331
Zr   6.882542   9.988483   7.076105
Zr   8.404343  10.130298  10.901548
Cu   5.962455   9.358079   9.394243
Al   6.347800   9.514949  11.992917
Zr   7.692646  11.605562  14.371509
Zr  10.943434   1.961904   6.419140
Cu  11.280581   1.786224   9.288543
Cu   8.980183   2.231417   7.216632
Zr  10.993678   2.326778  11.850873
Zr  11.894378   2.278171  15.790801
Cu   9.432404   1.482051  15.263135
Zr   9.337632   4.927390   6.502901
Cu  10.025766   3.955530   9.346117
Zr   9.518415   5.199719  11.459751
Cu   9.605773   3.493958  13.638607
Cu  11.731731   4.332451  13.924963
Al   9.308629   3.946492  15.800518
Cu  11.949833   4.428511  17.863590
Cu  11.760313   6.481191   7.062213
Cu   9.962236   7.678601   6.681162
Zr  10.817060   6.695682   9.448771
Zr  10.705175   8.072371  12.329432
Zr   9.052005   8.753284  14.320212
Zr  10.856918   6.047575  15.252021
Zr  11.311005  11.211214   8.080747
Cu   9.510147   9.264932   8.226058
Zr   9.422355  11.984312   9.328618
Cu  11.486697   9.540378  10.601516
Cu  10.890302  11.332209  12.182316
Zr  10.906657  11.160188  14.854527
Cu  10.226791  11.596837  17.115783
Zr  11.498815   9.101671  17.619043
100
Lattice=" 12.034520   0.000000   0.000000    6.017260  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   2.953608   2.453357   0.284524
Cu   2.081930   1.387472   2.505358
Cu   2.934419   2.681592   4.591001
Cu   0.836399   0.512657   7.869445
Zr   3.438750   2.912438   7.299911
Zr   3.476142   1.146976   9.668341
Cu   4.741691   5.192907   0.792720
Zr   2.270928   4.062409   2.710824
Cu   2.683078   4.692741   5.627787
Zr   4.247572   4.271075  10.129636
Zr   5.612419   6.819794   2.915603
Cu   4.551093   8.659559   2.484683
Cu   4.662450   7.413830   5.414391
Zr   4.596067   6.422775   7.881997
Cu   4.437632   8.454046   9.317149
Al   4.622255   6.836426  11.226980
Zr   7.079794   9.094499   0.641051
Al   7.768265  10.964206   2.593415
Cu   6.563748   9.428300   4.419232
Zr   7.106608  12.137054   4.976972
Zr   6.230999   9.792429   7.071303
Cu   9.092537  12.261250   7.027245
Al   6.998687  10.273075   9.893964
Zr   6.874070  11.877843  11.839645
Zr   4.189083   0.804290   0.749563
Cu   3.867120   0.889486   3.617878
Zr   5.574480   2.025975   5.820110
Zr   5.742435   0.160988   8.094707
Cu   6.029595   1.321174  10.766768
Zr   5.255306   3.548258   2.552582
Cu   7.654683   3.887427   4.167422
Zr   5.570322   4.921926   5.371692
Cu   6.500398   5.572946   7.979994
Zr   6.622524   3.290671   8.635502
Zr   6.603666   3.615868  11.814794
Cu   7.708339   5.722174  10.070883
Zr   7.678583   6.529124   0.730213
Cu   8.491624   8.716350   3.066083
Cu   7.841434   6.056240   3.410884
Cu   9.833882   7.723695   4.699372
Zr   7.489720   7.768114   6.028079
Zr   7.341208   7.868398   9.789360
Cu   9.161206   7.346617   8.195448
Cu  10.207710   9.173686   1.202375
Cu  10.294936  11.113145   2.450096
Zr   9.604028  10.855835   5.197481
Cu   8.863099  10.035538   8.282939
Zr   9.918105  10.502213  11.001092
Zr   8.656009   2.099278   0.336216
Zr   6.838129   1.327203   3.108986
Cu   8.619592   0.058776   1.949496
Zr   9.057818   2.594618   5.317537
Cu   6.727927   0.072578   5.570839
Zr   9.216572   1.065140   7.783928
Cu   8.682425   2.643912   9.872543
Cu   8.755432   4.335255   2.035663
Cu  10.675648   5.187564   4.165918
Cu   9.353012   3.562555   7.609078
Zr   8.875994   5.433694   6.322672
Zr  10.390641   5.511666   9.266243
Cu   9.722959   5.058939  12.043185
Zr  10.898521   7.138781   2.189922
Al  12.104579   7.578558   5.235185
Cu  11.702139   7.570363   7.681995
Zr  10.392825   7.767934  10.996976
Cu  12.448038   6.825306  11.800063
Zr  13.272499   9.640974   0.775917
Cu  12.221849  11.642796   0.977106
Zr  11.876784   9.988483   3.634834
Zr  13.469492  10.130298   6.699377
Cu  10.641494   9.358079   6.413015
Al  11.105275   9.514949   8.819017
Zr  13.495426  11.605562  10.525187
Zr  11.924386   1.961904   0.947422
Cu  12.173693   1.786224   3.648253
Cu  10.095891   2.231417   2.726541
Zr  12.157068   2.326778   6.354034
Zr  13.033463   2.278171   9.843612
Cu  10.173430   1.482051  10.546933
Zr  11.801327   4.927390   1.834085
Cu  12.003531   3.955530   4.333234
Zr  12.118274   5.199719   6.700544
Cu  11.352752   3.493958   8.835721
Cu  13.897957   4.332451   8.059097
Al  11.281875   3.946492  11.146204
Cu  14.164088   4.428511  11.888674
Cu  15.000909   6.481191   1.182056
Cu  13.801537   7.678601   1.700044
Zr  14.164901   6.695682   4.040241
Zr  14.741360   8.072371   6.976844
Zr  13.428647   8.753284   9.794210
Zr  13.880706   6.047575   9.823562
Zr  16.916612  11.211214   2.425245
Cu  14.142613   9.264932   3.470984
Zr  15.414511  11.984312   4.617441
Cu  16.256885   9.540378   4.858167
Cu  16.556407  11.332209   6.737165
Zr  16.486751  11.160188   9.401199
Cu  16.025209  11.596837  12.002388
Zr  16.049651   9.101671  11.869635
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   6.017260    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.453357   1.511202
Cu   1.388194   1.387472   3.199094
Cu   1.593623   2.681592   5.931797
Cu   0.580070   0.512657   8.125773
Zr   1.982531   2.912438   8.756130
Zr   2.902654   1.146976  10.241829
Cu   2.145237   5.192907   3.389174
Zr   0.239724   4.062409   4.742028
Cu   0.336708   4.692741   7.974157
Zr   2.112034   4.271075  12.265174
Zr   2.202522   6.819794   6.325500
Cu   0.221314   8.659559   6.814463
Cu   0.955535   7.413830   9.121306
Zr   1.384680   6.422775  11.093384
Cu   0.210609   8.454046  13.544172
Al   1.204042   6.836426  14.645192
Zr   2.532544   9.094499   5.188301
Al   2.286162  10.964206   8.075518
Cu   1.849597   9.428300   9.133382
Zr   1.038081  12.137054  11.045499
Zr   1.334785   9.792429  11.967518
Cu   2.961912  12.261250  13.157870
Al   1.862149  10.273075  15.030502
Zr   0.935148  11.877843  17.778566
Zr   3.786939   0.804290   1.151708
Cu   3.422377   0.889486   4.062620
Zr   4.561492   2.025975   6.833098
Zr   5.661941   0.160988   8.175201
Cu   5.369009   1.321174  11.427354
Zr   3.481177   3.548258   4.326711
Cu   5.710969   3.887427   6.111135
Zr   3.109359   4.921926   7.832655
Cu   3.713925   5.572946  10.766467
Zr   4.977189   3.290671  10.280838
Zr   4.795732   3.615868  13.622728
Cu   4.847252   5.722174  12.931970
Zr   4.414021   6.529124   3.994775
Cu   4.133448   8.716350   7.424258
Cu   4.813315   6.056240   6.439004
Cu   5.972034   7.723695   8.561219
Zr   3.605663   7.768114   9.912136
Zr   3.407009   7.868398  13.723559
Cu   5.487898   7.346617  11.868757
Cu   5.620867   9.173686   5.789218
Cu   4.738364  11.113145   8.006668
Zr   4.176111  10.855835  10.625398
Cu   3.845330  10.035538  13.300708
Zr   4.666999  10.502213  16.252198
Zr   7.606370   2.099278   1.385854
Zr   6.174527   1.327203   3.772587
Cu   8.590204   0.058776   1.978884
Zr   7.760508   2.594618   6.614846
Cu   6.691638   0.072578   5.607128
Zr   8.684001   1.065140   8.316498
Cu   7.360469   2.643912  11.194498
Cu   6.587805   4.335255   4.203291
Cu   8.081866   5.187564   6.759700
Cu   7.571735   3.562555   9.390355
Zr   6.159147   5.433694   9.039519
Zr   7.634808   5.511666  12.022076
Cu   7.193490   5.058939  14.572654
Zr   7.329131   7.138781   5.759312
Al   8.315300   7.578558   9.024464
Cu   7.916957   7.570363  11.467177
Zr   6.508858   7.767934  14.880943
Cu   9.035385   6.825306  15.212716
Zr   8.452012   9.640974   5.596404
Cu   6.400451  11.642796   6.798504
Zr   6.882542   9.988483   8.629076
Zr   8.404343  10.130298  11.764526
Cu   5.962455   9.358079  11.092055
Al   6.347800   9.514949  13.576491
Zr   7.692646  11.605562  16.327967
Zr  10.943434   1.961904   1.928374
Cu  11.280581   1.786224   4.541365
Cu   8.980183   2.231417   3.842249
Zr  10.993678   2.326778   7.517423
Zr  11.894378   2.278171  10.982697
Cu   9.432404   1.482051  11.287959
Zr   9.337632   4.927390   4.297780
Cu  10.025766   3.955530   6.310999
Zr   9.518415   5.199719   9.300403
Cu   9.605773   3.493958  10.582700
Cu  11.731731   4.332451  10.225322
Al   9.308629   3.946492  13.119450
Cu  11.949833   4.428511  14.102929
Cu  11.760313   6.481191   4.422651
Cu   9.962236   7.678601   5.539345
Zr  10.817060   6.695682   7.388082
Zr  10.705175   8.072371  11.013030
Zr   9.052005   8.753284  14.170852
Zr  10.856918   6.047575  12.847350
Zr  11.311005  11.211214   8.030852
Cu   9.510147   9.264932   8.103450
Zr   9.422355  11.984312  10.609597
Cu  11.486697   9.540378   9.628356
Cu  10.890302  11.332209  12.403270
Zr  10.906657  11.160188  14.981293
Cu  10.226791  11.596837  17.800806
Zr  11.498815   9.101671  16.420471
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   0.000000    6.017260   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.869191   2.453357   0.284524
Cu   2.640873   1.387472   2.505358
Cu   3.889124   2.681592   4.591001
Cu   4.514792   0.512657   7.869445
Zr   5.632486   2.912438   7.299911
Zr   7.736824   1.146976   9.668341
Cu   2.541597   5.192907   0.792720
Zr   1.595136   4.062409   2.710824
Cu   3.150601   4.692741   5.627787
Zr   7.176852   4.271075  10.129636
Zr   3.660323   6.819794   2.915603
Cu   1.463655   8.659559   2.484683
Cu   3.662730   7.413830   5.414391
Zr   5.325678   6.422775   7.881997
Cu   4.869184   8.454046   9.317149
Al   6.817532   6.836426  11.226980
Zr   2.853070   9.094499   0.641051
Al   3.582869  10.964206   2.593415
Cu   4.059214   9.428300   4.419232
Zr   3.526567  12.137054   4.976972
Zr   4.870436   9.792429   7.071303
Cu   6.475535  12.261250   7.027245
Al   6.809131  10.273075   9.893964
Zr   6.854971  11.877843  11.839645
Zr   4.161720   0.804290   0.749563
Cu   5.231316   0.889486   3.617878
Zr   7.471548   2.025975   5.820110
Zr   9.709294   0.160988   8.094707
Cu  10.752392   1.321174  10.766768
Zr   4.757468   3.548258   2.552582
Cu   7.794680   3.887427   4.167422
Zr   5.795205   4.921926   5.371692
Cu   7.703922   5.572946   7.979994
Zr   9.294940   3.290671   8.635502
Zr  10.703129   3.615868  11.814794
Cu   9.882694   5.722174  10.070883
Zr   4.779128   6.529124   0.730213
Cu   5.666490   8.716350   3.066083
Cu   6.518757   6.056240   3.410884
Cu   8.321720   7.723695   4.699372
Zr   6.619702   7.768114   6.028079
Zr   8.301689   7.868398   9.789360
Cu   9.585622   7.346617   8.195448
Cu   6.222054   9.173686   1.202375
Cu   5.963412  11.113145   2.450096
Zr   6.774851  10.855835   5.197481
Cu   7.986799  10.035538   8.282939
Zr  10.167545  10.502213  11.001092
Zr   7.774478   2.099278   0.336216
Zr   7.729020   1.327203   3.108986
Cu   9.564952   0.058776   1.949496
Zr  10.419277   2.594618   5.317537
Cu   9.477058   0.072578   5.570839
Zr  12.575965   1.065140   7.783928
Cu  12.296740   2.643912   9.872543
Cu   7.605636   4.335255   2.035663
Cu  10.164825   5.187564   4.165918
Cu  11.376274   3.562555   7.609078
Zr   9.320483   5.433694   6.322672
Zr  12.267930   5.511666   9.266243
Cu  13.215082   5.058939  12.043185
Zr   8.424092   7.138781   2.189922
Al  10.932892   7.578558   5.235185
Cu  11.757955   7.570363   7.681995
Zr  12.007346   7.767934  10.996976
Cu  14.935417   6.825306  11.800063
Zr   8.839971   9.640974   0.775917
Cu   6.889004  11.642796   0.977106
Zr   8.699959   9.988483   3.634834
Zr  11.754031  10.130298   6.699377
Cu   9.168962   9.358079   6.413015
Al  10.757308   9.514949   8.819017
Zr  12.955239  11.605562  10.525187
Zr  11.417146   1.961904   0.947422
Cu  13.104708   1.786224   3.648253
Cu  10.343453   2.231417   2.726541
Zr  14.170695   2.326778   6.354034
Zr  16.816184   2.278171   9.843612
Cu  14.705871   1.482051  10.546933
Zr  10.254675   4.927390   1.834085
Cu  12.192383   3.955530   4.333234
Zr  12.868687   5.199719   6.700544
Cu  14.023634   3.493958   8.835721
Cu  15.761280   4.332451   8.059097
Al  14.881731   3.946492  11.146204
Cu  17.894170   4.428511  11.888674
Cu  12.351341   6.481191   1.182056
Cu  10.812258   7.678601   1.700044
Zr  12.837180   6.695682   4.040241
Zr  14.193597   8.072371   6.976844
Zr  13.949110   8.753284   9.794210
Zr  15.768699   6.047575   9.823562
Zr  12.523627  11.211214   2.425245
Cu  11.245639   9.264932   3.470984
Zr  11.731076  11.984312   4.617441
Cu  13.915780   9.540378   4.858167
Cu  14.258884  11.332209   6.737165
Zr  15.607256  11.160188   9.401199
Cu  16.227985  11.596837  12.002388
Zr  17.433633   9.101671  11.869635
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   6.017260  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.595619   0.284524
Cu   1.388194   2.640151   2.505358
Cu   1.593623   4.977092   4.591001
Cu   0.580070   4.447380   7.869445
Zr   1.982531   6.562394   7.299911
Zr   2.902654   5.981147   9.668341
Cu   2.145237   5.589267   0.792720
Zr   0.239724   5.417821   2.710824
Cu   0.336708   7.506634   5.627787
Zr   2.112034   9.335893  10.129636
Zr   2.202522   8.277596   2.915603
Cu   0.221314   9.901901   2.484683
Cu   0.955535  10.121025   5.414391
Zr   1.384680  10.363774   7.881997
Cu   0.210609  13.112620   9.317149
Al   1.204042  12.449916  11.226980
Zr   2.532544   9.415024   0.641051
Al   2.286162  12.260913   2.593415
Cu   1.849597  11.637916   4.419232
Zr   1.038081  14.625540   4.976972
Zr   1.334785  13.328080   7.071303
Cu   2.961912  15.774873   7.027245
Al   1.862149  15.220057   9.893964
Zr   0.935148  17.797665  11.839645
Zr   3.786939   1.179071   0.749563
Cu   3.422377   2.698425   3.617878
Zr   4.561492   4.936031   5.820110
Zr   5.661941   4.208342   8.094707
Cu   5.369009   6.704557  10.766768
Zr   3.481177   4.824549   2.552582
Cu   5.710969   5.971138   4.167422
Zr   3.109359   7.607772   5.371692
Cu   3.713925   9.562942   7.979994
Zr   4.977189   7.608422   8.635502
Zr   4.795732   9.523265  11.814794
Cu   4.847252  10.757615  10.070883
Zr   4.414021   6.894231   0.730213
Cu   4.133448  10.249392   3.066083
Cu   4.813315   7.761682   3.410884
Cu   5.972034  10.073381   4.699372
Zr   3.605663  10.782154   6.028079
Zr   3.407009  12.763078   9.789360
Cu   5.487898  11.444341   8.195448
Cu   5.620867   9.774873   1.202375
Cu   4.738364  12.338193   2.450096
Zr   4.176111  13.454575   5.197481
Cu   3.845330  14.177008   8.282939
Zr   4.666999  16.002759  11.001092
Zr   7.606370   2.267385   0.336216
Zr   6.174527   2.881696   3.108986
Cu   8.590204   1.033524   1.949496
Zr   7.760508   5.253387   5.317537
Cu   6.691638   2.857998   5.570839
Zr   8.684001   4.957104   7.783928
Cu   7.360469   7.580183   9.872543
Cu   6.587805   5.353087   2.035663
Cu   8.081866   7.270523   4.165918
Cu   7.571735   7.367094   7.609078
Zr   6.159147   8.595030   6.322672
Zr   7.634808  10.144787   9.266243
Cu   7.193490  11.080532  12.043185
Zr   7.329131   8.233742   2.189922
Al   8.315300  10.196151   5.235185
Cu   7.916957  11.411361   7.681995
Zr   6.508858  13.266422  10.996976
Cu   9.035385  12.725338  11.800063
Zr   8.452012  10.028933   0.775917
Cu   6.400451  12.131349   0.977106
Zr   6.882542  11.805900   3.634834
Zr   8.404343  13.479986   6.699377
Cu   5.962455  12.564586   6.413015
Al   6.347800  13.924457   8.819017
Zr   7.692646  16.868155  10.525187
Zr  10.943434   2.435615   0.947422
Cu  11.280581   3.610350   3.648253
Cu   8.980183   3.594687   2.726541
Zr  10.993678   5.503795   6.354034
Zr  11.894378   7.199977   9.843612
Cu   9.432404   6.755518  10.546933
Zr   9.337632   5.844432   1.834085
Cu  10.025766   6.122147   4.333234
Zr   9.518415   8.549991   6.700544
Cu   9.605773   7.911818   8.835721
Cu  11.731731   8.362000   8.059097
Al   9.308629   9.519594  11.146204
Cu  11.949833  10.372848  11.888674
Cu  11.760313   7.072219   1.182056
Cu   9.962236   8.528624   1.700044
Zr  10.817060   8.715803   4.040241
Zr  10.705175  11.560793   6.976844
Zr   9.052005  13.650389   9.794210
Zr  10.856918  10.959356   9.823562
Zr  11.311005  12.423837   2.425245
Cu   9.510147  11.000424   3.470984
Zr   9.422355  14.293032   4.617441
Cu  11.486697  11.969461   4.858167
Cu  10.890302  14.700792   6.737165
Zr  10.906657  15.860787   9.401199
Cu  10.226791  17.598030  12.002388
Zr  11.498815  15.036489  11.869635
100
Lattice=" 12.275210   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.761468   2.453357   0.284524
Cu   1.415958   1.387472   2.505358
Cu   1.625496   2.681592   4.591001
Cu   0.591671   0.512657   7.869445
Zr   2.022181   2.912438   7.299911
Zr   2.960707   1.146976   9.668341
Cu   2.188142   5.192907   0.792720
Zr   0.244519   4.062409   2.710824
Cu   0.343442   4.692741   5.627787
Zr   2.154275   4.271075  10.129636
Zr   2.246572   6.819794   2.915603
Cu   0.225740   8.659559   2.484683
Cu   0.974646   7.413830   5.414391
Zr   1.412373   6.422775   7.881997
Cu   0.214821   8.454046   9.317149
Al   1.228123   6.836426  11.226980
Zr   2.583195   9.094499   0.641051
Al   2.331885  10.964206   2.593415
Cu   1.886589   9.428300   4.419232
Zr   1.058842  12.137054   4.976972
Zr   1.361480   9.792429   7.071303
Cu   3.021150  12.261250   7.027245
Al   1.899392  10.273075   9.893964
Zr   0.953851  11.877843  11.839645
Zr   3.862677   0.804290   0.749563
Cu   3.490824   0.889486   3.617878
Zr   4.652722   2.025975   5.820110
Zr   5.775180   0.160988   8.094707
Cu   5.476389   1.321174  10.766768
Zr   3.550801   3.548258   2.552582
Cu   5.825189   3.887427   4.167422
Zr   3.171546   4.921926   5.371692
Cu   3.788204   5.572946   7.979994
Zr   5.076732   3.290671   8.635502
Zr   4.891647   3.615868  11.814794
Cu   4.944197   5.722174  10.070883
Zr   4.502302   6.529124   0.730213
Cu   4.216117   8.716350   3.066083
Cu   4.909581   6.056240   3.410884
Cu   6.091475   7.723695   4.699372
Zr   3.677776   7.768114   6.028079
Zr   3.475149   7.868398   9.789360
Cu   5.597656   7.346617   8.195448
Cu   5.733284   9.173686   1.202375
Cu   4.833131  11.113145   2.450096
Zr   4.259633  10.855835   5.197481
Cu   3.922237  10.035538   8.282939
Zr   4.760339  10.502213  11.001092
Zr   7.758498   2.099278   0.336216
Zr   6.298018   1.327203   3.108986
Cu   8.762008   0.058776   1.949496
Zr   7.915719   2.594618   5.317537
Cu   6.825471   0.072578   5.570839
Zr   8.857681   1.065140   7.783928
Cu   7.507678   2.643912   9.872543
Cu   6.719561   4.335255   2.035663
Cu   8.243503   5.187564   4.165918
Cu   7.723170   3.562555   7.609078
Zr   6.282330   5.433694   6.322672
Zr   7.787504   5.511666   9.266243
Cu   7.337360   5.058939  12.043185
Zr   7.475714   7.138781   2.189922
Al   8.481606   7.578558   5.235185
Cu   8.075296   7.570363   7.681995
Zr   6.639035   7.767934  10.996976
Cu   9.216093   6.825306  11.800063
Zr   8.621052   9.640974   0.775917
Cu   6.528460  11.642796   0.977106
Zr   7.020193   9.988483   3.634834
Zr   8.572430  10.130298   6.699377
Cu   6.081704   9.358079   6.413015
Al   6.474756   9.514949   8.819017
Zr   7.846499  11.605562  10.525187
Zr  11.162303   1.961904   0.947422
Cu  11.506193   1.786224   3.648253
Cu   9.159787   2.231417   2.726541
Zr  11.213552   2.326778   6.354034
Zr  12.132266   2.278171   9.843612
Cu   9.621052   1.482051  10.546933
Zr   9.524385   4.927390   1.834085
Cu  10.226281   3.955530   4.333234
Zr   9.708783   5.199719   6.700544
Cu   9.797889   3.493958   8.835721
Cu  11.966366   4.332451   8.059097
Al   9.494802   3.946492  11.146204
Cu  12.188830   4.428511  11.888674
Cu  11.995520   6.481191   1.182056
Cu  10.161481   7.678601   1.700044
Zr  11.033401   6.695682   4.040241
Zr  10.919278   8.072371   6.976844
Zr   9.233045   8.753284   9.794210
Zr  11.074057   6.047575   9.823562
Zr  11.537225  11.211214   2.425245
Cu   9.700350   9.264932   3.470984
Zr   9.610802  11.984312   4.617441
Cu  11.716431   9.540378   4.858167
Cu  11.108108  11.332209   6.737165
Zr  11.124790  11.160188   9.401199
Cu  10.431326  11.596837  12.002388
Zr  11.728792   9.101671  11.869635
100
Lattice="  9.627616   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.381544   2.453357   0.284524
Cu   1.110555   1.387472   2.505358
Cu   1.274899   2.681592   4.591001
Cu   0.464056   0.512657   7.869445
Zr   1.586025   2.912438   7.299911
Zr   2.322123   1.146976   9.668341
Cu   1.716190   5.192907   0.792720
Zr   0.191779   4.062409   2.710824
Cu   0.269366   4.692741   5.627787
Zr   1.689627   4.271075  10.129636
Zr   1.762017   6.819794   2.915603
Cu   0.177051   8.659559   2.484683
Cu   0.764428   7.413830   5.414391
Zr   1.107744   6.422775   7.881997
Cu   0.168487   8.454046   9.317149
Al   0.963233   6.836426  11.226980
Zr   2.026036   9.094499   0.641051
Al   1.828929  10.964206   2.593415
Cu   1.479678   9.428300   4.419232
Zr   0.830465  12.137054   4.976972
Zr   1.067828   9.792429   7.071303
Cu   2.369530  12.261250   7.027245
Al   1.489720  10.273075   9.893964
Zr   0.748119  11.877843  11.839645
Zr   3.029551   0.804290   0.749563
Cu   2.737901   0.889486   3.617878
Zr   3.649194   2.025975   5.820110
Zr   4.529553   0.160988   8.094707
Cu   4.295207   1.321174  10.766768
Zr   2.784942   3.548258   2.552582
Cu   4.568776   3.887427   4.167422
Zr   2.487487   4.921926   5.371692
Cu   2.971140   5.572946   7.979994
Zr   3.981751   3.290671   8.635502
Zr   3.836586   3.615868  11.814794
Cu   3.877802   5.722174  10.070883
Zr   3.531217   6.529124   0.730213
Cu   3.306759   8.716350   3.066083
Cu   3.850652   6.056240   3.410884
Cu   4.777627   7.723695   4.699372
Zr   2.884530   7.768114   6.028079
Zr   2.725607   7.868398   9.789360
Cu   4.390318   7.346617   8.195448
Cu   4.496694   9.173686   1.202375
Cu   3.790691  11.113145   2.450096
Zr   3.340889  10.855835   5.197481
Cu   3.076264  10.035538   8.282939
Zr   3.733599  10.502213  11.001092
Zr   6.085096   2.099278   0.336216
Zr   4.939622   1.327203   3.108986
Cu   6.872163   0.058776   1.949496
Zr   6.208407   2.594618   5.317537
Cu   5.353311   0.072578   5.570839
Zr   6.947201   1.065140   7.783928
Cu   5.888375   2.643912   9.872543
Cu   5.270244   4.335255   2.035663
Cu   6.465493   5.187564   4.165918
Cu   6.057388   3.562555   7.609078
Zr   4.927318   5.433694   6.322672
Zr   6.107846   5.511666   9.266243
Cu   5.754792   5.058939  12.043185
Zr   5.863305   7.138781   2.189922
Al   6.652240   7.578558   5.235185
Cu   6.333566   7.570363   7.681995
Zr   5.207086   7.767934  10.996976
Cu   7.228308   6.825306  11.800063
Zr   6.761610   9.640974   0.775917
Cu   5.120361  11.642796   0.977106
Zr   5.506034   9.988483   3.634834
Zr   6.723475  10.130298   6.699377
Cu   4.769964   9.358079   6.413015
Al   5.078240   9.514949   8.819017
Zr   6.154117  11.605562  10.525187
Zr   8.754747   1.961904   0.947422
Cu   9.024465   1.786224   3.648253
Cu   7.184146   2.231417   2.726541
Zr   8.794943   2.326778   6.354034
Zr   9.515502   2.278171   9.843612
Cu   7.545923   1.482051  10.546933
Zr   7.470106   4.927390   1.834085
Cu   8.020613   3.955530   4.333234
Zr   7.614732   5.199719   6.700544
Cu   7.684619   3.493958   8.835721
Cu   9.385385   4.332451   8.059097
Al   7.446903   3.946492  11.146204
Cu   9.559866   4.428511  11.888674
Cu   9.408251   6.481191   1.182056
Cu   7.969789   7.678601   1.700044
Zr   8.653648   6.695682   4.040241
Zr   8.564140   8.072371   6.976844
Zr   7.241604   8.753284   9.794210
Zr   8.685535   6.047575   9.823562
Zr   9.048804  11.211214   2.425245
Cu   7.608118   9.264932   3.470984
Zr   7.537884  11.984312   4.617441
Cu   9.189357   9.540378   4.858167
Cu   8.712242  11.332209   6.737165
Zr   8.725325  11.160188   9.401199
Cu   8.181433  11.596837  12.002388
Zr   9.199052   9.101671  11.869635
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.275210   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.502424   0.284524
Cu   1.388194   1.415221   2.505358
Cu   1.593623   2.735224   4.591001
Cu   0.580070   0.522910   7.869445
Zr   1.982531   2.970687   7.299911
Zr   2.902654   1.169916   9.668341
Cu   2.145237   5.296766   0.792720
Zr   0.239724   4.143657   2.710824
Cu   0.336708   4.786596   5.627787
Zr   2.112034   4.356497  10.129636
Zr   2.202522   6.956190   2.915603
Cu   0.221314   8.832750   2.484683
Cu   0.955535   7.562107   5.414391
Zr   1.384680   6.551231   7.881997
Cu   0.210609   8.623127   9.317149
Al   1.204042   6.973154  11.226980
Zr   2.532544   9.276389   0.641051
Al   2.286162  11.183490   2.593415
Cu   1.849597   9.616866   4.419232
Zr   1.038081  12.379795   4.976972
Zr   1.334785   9.988277   7.071303
Cu   2.961912  12.506475   7.027245
Al   1.862149  10.478537   9.893964
Zr   0.935148  12.115399  11.839645
Zr   3.786939   0.820376   0.749563
Cu   3.422377   0.907276   3.617878
Zr   4.561492   2.066495   5.820110
Zr   5.661941   0.164208   8.094707
Cu   5.369009   1.347597  10.766768
Zr   3.481177   3.619223   2.552582
Cu   5.710969   3.965175   4.167422
Zr   3.109359   5.020365   5.371692
Cu   3.713925   5.684404   7.979994
Zr   4.977189   3.356484   8.635502
Zr   4.795732   3.688185  11.814794
Cu   4.847252   5.836617  10.070883
Zr   4.414021   6.659707   0.730213
Cu   4.133448   8.890677   3.066083
Cu   4.813315   6.177365   3.410884
Cu   5.972034   7.878169   4.699372
Zr   3.605663   7.923476   6.028079
Zr   3.407009   8.025766   9.789360
Cu   5.487898   7.493549   8.195448
Cu   5.620867   9.357160   1.202375
Cu   4.738364  11.335408   2.450096
Zr   4.176111  11.072952   5.197481
Cu   3.845330  10.236249   8.282939
Zr   4.666999  10.712257  11.001092
Zr   7.606370   2.141263   0.336216
Zr   6.174527   1.353747   3.108986
Cu   8.590204   0.059952   1.949496
Zr   7.760508   2.646511   5.317537
Cu   6.691638   0.074030   5.570839
Zr   8.684001   1.086443   7.783928
Cu   7.360469   2.696790   9.872543
Cu   6.587805   4.421960   2.035663
Cu   8.081866   5.291315   4.165918
Cu   7.571735   3.633806   7.609078
Zr   6.159147   5.542368   6.322672
Zr   7.634808   5.621899   9.266243
Cu   7.193490   5.160118  12.043185
Zr   7.329131   7.281557   2.189922
Al   8.315300   7.730130   5.235185
Cu   7.916957   7.721770   7.681995
Zr   6.508858   7.923292  10.996976
Cu   9.035385   6.961812  11.800063
Zr   8.452012   9.833794   0.775917
Cu   6.400451  11.875652   0.977106
Zr   6.882542  10.188253   3.634834
Zr   8.404343  10.332904   6.699377
Cu   5.962455   9.545240   6.413015
Al   6.347800   9.705248   8.819017
Zr   7.692646  11.837673  10.525187
Zr  10.943434   2.001142   0.947422
Cu  11.280581   1.821948   3.648253
Cu   8.980183   2.276045   2.726541
Zr  10.993678   2.373314   6.354034
Zr  11.894378   2.323734   9.843612
Cu   9.432404   1.511692  10.546933
Zr   9.337632   5.025938   1.834085
Cu  10.025766   4.034641   4.333234
Zr   9.518415   5.303713   6.700544
Cu   9.605773   3.563837   8.835721
Cu  11.731731   4.419100   8.059097
Al   9.308629   4.025422  11.146204
Cu  11.949833   4.517081  11.888674
Cu  11.760313   6.610815   1.182056
Cu   9.962236   7.832173   1.700044
Zr  10.817060   6.829596   4.040241
Zr  10.705175   8.233818   6.976844
Zr   9.052005   8.928350   9.794210
Zr  10.856918   6.168526   9.823562
Zr  11.311005  11.435439   2.425245
Cu   9.510147   9.450230   3.470984
Zr   9.422355  12.223998   4.617441
Cu  11.486697   9.731185   4.858167
Cu  10.890302  11.558854   6.737165
Zr  10.906657  11.383392   9.401199
Cu  10.226791  11.828773  12.002388
Zr  11.498815   9.283705  11.869635
100
Lattice=" 12.034520   0.000000   0.000000    0.000000   9.627616   0.000000    0.000000   0.000000  12.034520" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   1.962686   0.284524
Cu   1.388194   1.109977   2.505358
Cu   1.593623   2.145274   4.591001
Cu   0.580070   0.410126   7.869445
Zr   1.982531   2.329950   7.299911
Zr   2.902654   0.917581   9.668341
Cu   2.145237   4.154326   0.792720
Zr   0.239724   3.249927   2.710824
Cu   0.336708   3.754193   5.627787
Zr   2.112034   3.416860  10.129636
Zr   2.202522   5.455835   2.915603
Cu   0.221314   6.927647   2.484683
Cu   0.955535   5.931064   5.414391
Zr   1.384680   5.138220   7.881997
Cu   0.210609   6.763237   9.317149
Al   1.204042   5.469141  11.226980
Zr   2.532544   7.275599   0.641051
Al   2.286162   8.771365   2.593415
Cu   1.849597   7.542640   4.419232
Zr   1.038081   9.709643   4.976972
Zr   1.334785   7.833943   7.071303
Cu   2.961912   9.809000   7.027245
Al   1.862149   8.218460   9.893964
Zr   0.935148   9.502274  11.839645
Zr   3.786939   0.643432   0.749563
Cu   3.422377   0.711589   3.617878
Zr   4.561492   1.620780   5.820110
Zr   5.661941   0.128791   8.094707
Cu   5.369009   1.056939  10.766768
Zr   3.481177   2.838606   2.552582
Cu   5.710969   3.109941   4.167422
Zr   3.109359   3.937541   5.371692
Cu   3.713925   4.458356   7.979994
Zr   4.977189   2.632537   8.635502
Zr   4.795732   2.892694  11.814794
Cu   4.847252   4.577739  10.070883
Zr   4.414021   5.223299   0.730213
Cu   4.133448   6.973080   3.066083
Cu   4.813315   4.844992   3.410884
Cu   5.972034   6.178956   4.699372
Zr   3.605663   6.214491   6.028079
Zr   3.407009   6.294718   9.789360
Cu   5.487898   5.877294   8.195448
Cu   5.620867   7.338949   1.202375
Cu   4.738364   8.890516   2.450096
Zr   4.176111   8.684668   5.197481
Cu   3.845330   8.028430   8.282939
Zr   4.666999   8.401770  11.001092
Zr   7.606370   1.679422   0.336216
Zr   6.174527   1.061762   3.108986
Cu   8.590204   0.047021   1.949496
Zr   7.760508   2.075695   5.317537
Cu   6.691638   0.058062   5.570839
Zr   8.684001   0.852112   7.783928
Cu   7.360469   2.115129   9.872543
Cu   6.587805   3.468204   2.035663
Cu   8.081866   4.150051   4.165918
Cu   7.571735   2.850044   7.609078
Zr   6.159147   4.346955   6.322672
Zr   7.634808   4.409333   9.266243
Cu   7.193490   4.047151  12.043185
Zr   7.329131   5.711025   2.189922
Al   8.315300   6.062847   5.235185
Cu   7.916957   6.056290   7.681995
Zr   6.508858   6.214347  10.996976
Cu   9.035385   5.460245  11.800063
Zr   8.452012   7.712779   0.775917
Cu   6.400451   9.314237   0.977106
Zr   6.882542   7.990786   3.634834
Zr   8.404343   8.104238   6.699377
Cu   5.962455   7.486463   6.413015
Al   6.347800   7.611959   8.819017
Zr   7.692646   9.284449  10.525187
Zr  10.943434   1.569523   0.947422
Cu  11.280581   1.428979   3.648253
Cu   8.980183   1.785133   2.726541
Zr  10.993678   1.861423   6.354034
Zr  11.894378   1.822537   9.843612
Cu   9.432404   1.185641  10.546933
Zr   9.337632   3.941912   1.834085
Cu  10.025766   3.164424   4.333234
Zr   9.518415   4.159775   6.700544
Cu   9.605773   2.795166   8.835721
Cu  11.731731   3.465961   8.059097
Al   9.308629   3.157194  11.146204
Cu  11.949833   3.542809  11.888674
Cu  11.760313   5.184953   1.182056
Cu   9.962236   6.142881   1.700044
Zr  10.817060   5.356546   4.040241
Zr  10.705175   6.457897   6.976844
Zr   9.052005   7.002627   9.794210
Zr  10.856918   4.838060   9.823562
Zr  11.311005   8.968972   2.425245
Cu   9.510147   7.411945   3.470984
Zr   9.422355   9.587450   4.617441
Cu  11.486697   7.632302   4.858167
Cu  10.890302   9.065768   6.737165
Zr  10.906657   8.928150   9.401199
Cu  10.226791   9.277469  12.002388
Zr  11.498815   7.281337  11.869635
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000  12.275210" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.453357   0.290214
Cu   1.388194   1.387472   2.555466
Cu   1.593623   2.681592   4.682821
Cu   0.580070   0.512657   8.026834
Zr   1.982531   2.912438   7.445909
Zr   2.902654   1.146976   9.861708
Cu   2.145237   5.192907   0.808574
Zr   0.239724   4.062409   2.765040
Cu   0.336708   4.692741   5.740343
Zr   2.112034   4.271075  10.332229
Zr   2.202522   6.819794   2.973915
Cu   0.221314   8.659559   2.534377
Cu   0.955535   7.413830   5.522679
Zr   1.384680   6.422775   8.039637
Cu   0.210609   8.454046   9.503492
Al   1.204042   6.836426  11.451519
Zr   2.532544   9.094499   0.653872
Al   2.286162  10.964206   2.645283
Cu   1.849597   9.428300   4.507617
Zr   1.038081  12.137054   5.076511
Zr   1.334785   9.792429   7.212730
Cu   2.961912  12.261250   7.167790
Al   1.862149  10.273075  10.091843
Zr   0.935148  11.877843  12.076438
Zr   3.786939   0.804290   0.764554
Cu   3.422377   0.889486   3.690235
Zr   4.561492   2.025975   5.936513
Zr   5.661941   0.160988   8.256601
Cu   5.369009   1.321174  10.982103
Zr   3.481177   3.548258   2.603634
Cu   5.710969   3.887427   4.250770
Zr   3.109359   4.921926   5.479126
Cu   3.713925   5.572946   8.139594
Zr   4.977189   3.290671   8.808212
Zr   4.795732   3.615868  12.051090
Cu   4.847252   5.722174  10.272301
Zr   4.414021   6.529124   0.744817
Cu   4.133448   8.716350   3.127404
Cu   4.813315   6.056240   3.479102
Cu   5.972034   7.723695   4.793359
Zr   3.605663   7.768114   6.148641
Zr   3.407009   7.868398   9.985147
Cu   5.487898   7.346617   8.359357
Cu   5.620867   9.173686   1.226422
Cu   4.738364  11.113145   2.499098
Zr   4.176111  10.855835   5.301430
Cu   3.845330  10.035538   8.448598
Zr   4.666999  10.502213  11.221114
Zr   7.606370   2.099278   0.342940
Zr   6.174527   1.327203   3.171166
Cu   8.590204   0.058776   1.988486
Zr   7.760508   2.594618   5.423888
Cu   6.691638   0.072578   5.682256
Zr   8.684001   1.065140   7.939606
Cu   7.360469   2.643912  10.069993
Cu   6.587805   4.335255   2.076376
Cu   8.081866   5.187564   4.249236
Cu   7.571735   3.562555   7.761260
Zr   6.159147   5.433694   6.449125
Zr   7.634808   5.511666   9.451568
Cu   7.193490   5.058939  12.284049
Zr   7.329131   7.138781   2.233720
Al   8.315300   7.578558   5.339888
Cu   7.916957   7.570363   7.835635
Zr   6.508858   7.767934  11.216915
Cu   9.035385   6.825306  12.036065
Zr   8.452012   9.640974   0.791436
Cu   6.400451  11.642796   0.996648
Zr   6.882542   9.988483   3.707531
Zr   8.404343  10.130298   6.833364
Cu   5.962455   9.358079   6.541275
Al   6.347800   9.514949   8.995397
Zr   7.692646  11.605562  10.735690
Zr  10.943434   1.961904   0.966371
Cu  11.280581   1.786224   3.721218
Cu   8.980183   2.231417   2.781072
Zr  10.993678   2.326778   6.481115
Zr  11.894378   2.278171  10.040484
Cu   9.432404   1.482051  10.757872
Zr   9.337632   4.927390   1.870767
Cu  10.025766   3.955530   4.419898
Zr   9.518415   5.199719   6.834555
Cu   9.605773   3.493958   9.012435
Cu  11.731731   4.332451   8.220279
Al   9.308629   3.946492  11.369128
Cu  11.949833   4.428511  12.126447
Cu  11.760313   6.481191   1.205697
Cu   9.962236   7.678601   1.734045
Zr  10.817060   6.695682   4.121046
Zr  10.705175   8.072371   7.116381
Zr   9.052005   8.753284   9.990094
Zr  10.856918   6.047575  10.020033
Zr  11.311005  11.211214   2.473750
Cu   9.510147   9.264932   3.540404
Zr   9.422355  11.984312   4.709790
Cu  11.486697   9.540378   4.955331
Cu  10.890302  11.332209   6.871908
Zr  10.906657  11.160188   9.589223
Cu  10.226791  11.596837  12.242436
Zr  11.498815   9.101671  12.107028
100
Lattice=" 12.034520   0.000000   0.000000    0.000000  12.034520   0.000000    0.000000   0.000000   9.627616" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.726930   2.453357   0.227619
Cu   1.388194   1.387472   2.004287
Cu   1.593623   2.681592   3.672801
Cu   0.580070   0.512657   6.295556
Zr   1.982531   2.912438   5.839929
Zr   2.902654   1.146976   7.734673
Cu   2.145237   5.192907   0.634176
Zr   0.239724   4.062409   2.168659
Cu   0.336708   4.692741   4.502229
Zr   2.112034   4.271075   8.103709
Zr   2.202522   6.819794   2.332483
Cu   0.221314   8.659559   1.987746
Cu   0.955535   7.413830   4.331513
Zr   1.384680   6.422775   6.305597
Cu   0.210609   8.454046   7.453720
Al   1.204042   6.836426   8.981584
Zr   2.532544   9.094499   0.512841
Al   2.286162  10.964206   2.074732
Cu   1.849597   9.428300   3.535386
Zr   1.038081  12.137054   3.981578
Zr   1.334785   9.792429   5.657043
Cu   2.961912  12.261250   5.621796
Al   1.862149  10.273075   7.915171
Zr   0.935148  11.877843   9.471716
Zr   3.786939   0.804290   0.599650
Cu   3.422377   0.889486   2.894302
Zr   4.561492   2.025975   4.656088
Zr   5.661941   0.160988   6.475766
Cu   5.369009   1.321174   8.613414
Zr   3.481177   3.548258   2.042065
Cu   5.710969   3.887427   3.333938
Zr   3.109359   4.921926   4.297354
Cu   3.713925   5.572946   6.383995
Zr   4.977189   3.290671   6.908402
Zr   4.795732   3.615868   9.451835
Cu   4.847252   5.722174   8.056707
Zr   4.414021   6.529124   0.584170
Cu   4.133448   8.716350   2.452866
Cu   4.813315   6.056240   2.728707
Cu   5.972034   7.723695   3.759497
Zr   3.605663   7.768114   4.822463
Zr   3.407009   7.868398   7.831488
Cu   5.487898   7.346617   6.556358
Cu   5.620867   9.173686   0.961900
Cu   4.738364  11.113145   1.960077
Zr   4.176111  10.855835   4.157984
Cu   3.845330  10.035538   6.626351
Zr   4.666999  10.502213   8.800873
Zr   7.606370   2.099278   0.268972
Zr   6.174527   1.327203   2.487189
Cu   8.590204   0.058776   1.559597
Zr   7.760508   2.594618   4.254030
Cu   6.691638   0.072578   4.456672
Zr   8.684001   1.065140   6.227142
Cu   7.360469   2.643912   7.898034
Cu   6.587805   4.335255   1.628531
Cu   8.081866   5.187564   3.332734
Cu   7.571735   3.562555   6.087262
Zr   6.159147   5.433694   5.058138
Zr   7.634808   5.511666   7.412995
Cu   7.193490   5.058939   9.634548
Zr   7.329131   7.138781   1.751937
Al   8.315300   7.578558   4.188148
Cu   7.916957   7.570363   6.145596
Zr   6.508858   7.767934   8.797581
Cu   9.035385   6.825306   9.440051
Zr   8.452012   9.640974   0.620734
Cu   6.400451  11.642796   0.781684
Zr   6.882542   9.988483   2.907867
Zr   8.404343  10.130298   5.359501
Cu   5.962455   9.358079   5.130412
Al   6.347800   9.514949   7.055213
Zr   7.692646  11.605562   8.420149
Zr  10.943434   1.961904   0.757938
Cu  11.280581   1.786224   2.918602
Cu   8.980183   2.231417   2.181233
Zr  10.993678   2.326778   5.083227
Zr  11.894378   2.278171   7.874889
Cu   9.432404   1.482051   8.437546
Zr   9.337632   4.927390   1.467268
Cu  10.025766   3.955530   3.466587
Zr   9.518415   5.199719   5.360435
Cu   9.605773   3.493958   7.068576
Cu  11.731731   4.332451   6.447277
Al   9.308629   3.946492   8.916963
Cu  11.949833   4.428511   9.510939
Cu  11.760313   6.481191   0.945645
Cu   9.962236   7.678601   1.360036
Zr  10.817060   6.695682   3.232193
Zr  10.705175   8.072371   5.581476
Zr   9.052005   8.753284   7.835368
Zr  10.856918   6.047575   7.858850
Zr  11.311005  11.211214   1.940196
Cu   9.510147   9.264932   2.776787
Zr   9.422355  11.984312   3.693953
Cu  11.486697   9.540378   3.886534
Cu  10.890302  11.332209   5.389732
Zr  10.906657  11.160188   7.520959
Cu  10.226791  11.596837   9.601910
Zr  11.498815   9.101671   9.495708
100
Lattice=" 12.154865   0.000000   0.000000    0.000000  12.154865   0.000000    0.000000   0.000000  12.154865" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.744199   2.477891   0.287369
Cu   1.402076   1.401347   2.530412
Cu   1.609559   2.708408   4.636911
Cu   0.585871   0.517784   7.948139
Zr   2.002356   2.941562   7.372910
Zr   2.931681   1.158446   9.765024
Cu   2.166690   5.244836   0.800647
Zr   0.242121   4.103033   2.737932
Cu   0.340075   4.739668   5.684065
Zr   2.133155   4.313786  10.230932
Zr   2.224547   6.887992   2.944759
Cu   0.223527   8.746155   2.509530
Cu   0.965090   7.487968   5.468535
Zr   1.398527   6.487003   7.960817
Cu   0.212715   8.538586   9.410321
Al   1.216082   6.904790  11.339249
Zr   2.557870   9.185444   0.647462
Al   2.309023  11.073848   2.619349
Cu   1.868093   9.522583   4.463425
Zr   1.048462  12.258425   5.026742
Zr   1.348133   9.890353   7.142016
Cu   2.991531  12.383863   7.097518
Al   1.880771  10.375806   9.992904
Zr   0.944500  11.996621  11.958041
Zr   3.824808   0.812333   0.757058
Cu   3.456601   0.898381   3.654056
Zr   4.607107   2.046235   5.878312
Zr   5.718560   0.162598   8.175654
Cu   5.422699   1.334385  10.874435
Zr   3.515989   3.583740   2.578108
Cu   5.768079   3.926301   4.209096
Zr   3.140453   4.971145   5.425409
Cu   3.751064   5.628675   8.059794
Zr   5.026961   3.323578   8.721857
Zr   4.843689   3.652026  11.932942
Cu   4.895724   5.779395  10.171592
Zr   4.458161   6.594415   0.737515
Cu   4.174783   8.803514   3.096744
Cu   4.861448   6.116802   3.444993
Cu   6.031755   7.800932   4.746365
Zr   3.641719   7.845795   6.088360
Zr   3.441079   7.947082   9.887254
Cu   5.542777   7.420083   8.277402
Cu   5.677076   9.265423   1.214399
Cu   4.785747  11.224277   2.474597
Zr   4.217872  10.964393   5.249455
Cu   3.883783  10.135893   8.365768
Zr   4.713669  10.607235  11.111103
Zr   7.682434   2.120270   0.339578
Zr   6.236272   1.340475   3.140076
Cu   8.676106   0.059364   1.968991
Zr   7.838113   2.620565   5.370712
Cu   6.758555   0.073304   5.626548
Zr   8.770841   1.075792   7.861767
Cu   7.434074   2.670351   9.971268
Cu   6.653683   4.378608   2.056020
Cu   8.162685   5.239440   4.207577
Cu   7.647452   3.598180   7.685169
Zr   6.220738   5.488031   6.385899
Zr   7.711156   5.566782   9.358906
Cu   7.265425   5.109529  12.163617
Zr   7.402422   7.210169   2.211821
Al   8.398453   7.654344   5.287537
Cu   7.996127   7.646067   7.758815
Zr   6.573947   7.845613  11.106946
Cu   9.125739   6.893559  11.918064
Zr   8.536532   9.737384   0.783676
Cu   6.464456  11.759224   0.986877
Zr   6.951367  10.088368   3.671183
Zr   8.488387  10.231601   6.766370
Cu   6.022079   9.451660   6.477145
Al   6.411278   9.610098   8.907207
Zr   7.769572  11.721617  10.630438
Zr  11.052869   1.981523   0.956897
Cu  11.393387   1.804086   3.684735
Cu   9.069985   2.253731   2.753806
Zr  11.103615   2.350046   6.417574
Zr  12.013322   2.300952   9.942048
Cu   9.526728   1.496872  10.652402
Zr   9.431009   4.976664   1.852426
Cu  10.126024   3.995085   4.376566
Zr   9.613599   5.251716   6.767549
Cu   9.701831   3.528898   8.924078
Cu  11.849049   4.375776   8.139688
Al   9.401715   3.985957  11.257666
Cu  12.069331   4.472796  12.007560
Cu  11.877917   6.546003   1.193876
Cu  10.061858   7.755387   1.717045
Zr  10.925230   6.762639   4.080643
Zr  10.812227   8.153095   7.046613
Zr   9.142525   8.840817   9.892152
Zr  10.965487   6.108051   9.921798
Zr  11.424115  11.323327   2.449497
Cu   9.605249   9.357581   3.505694
Zr   9.516579  12.104155   4.663615
Cu  11.601564   9.635782   4.906749
Cu  10.999205  11.445532   6.804537
Zr  11.015723  11.271790   9.495211
Cu  10.329059  11.712805  12.122412
Zr  11.613804   9.192688  11.988331
100
Lattice=" 10.831068   0.000000   0.000000    0.000000  10.831068   0.000000    0.000000   0.000000  10.831068" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.554237   2.208022   0.256071
Cu   1.249375   1.248725   2.254823
Cu   1.434261   2.413433   4.131901
Cu   0.522063   0.461392   7.082500
Zr   1.784278   2.621194   6.569920
Zr   2.612389   1.032279   8.701507
Cu   1.930714   4.673617   0.713448
Zr   0.215752   3.656168   2.439741
Cu   0.303037   4.223467   5.065008
Zr   1.900831   3.843968   9.116672
Zr   1.982270   6.137815   2.624043
Cu   0.199182   7.793603   2.236215
Cu   0.859981   6.672447   4.872952
Zr   1.246212   5.780498   7.093797
Cu   0.189548   7.608641   8.385435
Al   1.083638   6.152783  10.104282
Zr   2.279290   8.185049   0.576946
Al   2.057545   9.867785   2.334073
Cu   1.664638   8.485470   3.977309
Zr   0.934273  10.923349   4.479275
Zr   1.201306   8.813186   6.364173
Cu   2.665721  11.035125   6.324521
Al   1.675934   9.245768   8.904568
Zr   0.841634  10.690058  10.655681
Zr   3.408245   0.723861   0.674607
Cu   3.080139   0.800537   3.256090
Zr   4.105343   1.823378   5.238099
Zr   5.095747   0.144889   7.285236
Cu   4.832108   1.189056   9.690091
Zr   3.133060   3.193432   2.297324
Cu   5.139872   3.498684   3.750680
Zr   2.798423   4.429734   4.834523
Cu   3.342533   5.015651   7.181995
Zr   4.479470   2.961604   7.771952
Zr   4.316159   3.254281  10.633314
Cu   4.362527   5.149956   9.063795
Zr   3.972619   5.876212   0.657191
Cu   3.720104   7.844715   2.759475
Cu   4.331983   5.450616   3.069795
Cu   5.374831   6.951325   4.229435
Zr   3.245096   6.991303   5.425271
Zr   3.066308   7.081558   8.810424
Cu   4.939108   6.611955   7.375903
Cu   5.058780   8.256317   1.082137
Cu   4.264527  10.001831   2.205086
Zr   3.758500   9.770252   4.677732
Cu   3.460797   9.031984   7.454645
Zr   4.200299   9.451991   9.900983
Zr   6.845733   1.889350   0.302594
Zr   5.557074   1.194483   2.798087
Cu   7.731184   0.052898   1.754546
Zr   6.984458   2.335157   4.785783
Cu   6.022475   0.065320   5.013756
Zr   7.815601   0.958626   7.005535
Cu   6.624422   2.379521   8.885288
Cu   5.929024   3.901730   1.832097
Cu   7.273680   4.668808   3.749326
Cu   6.814561   3.206299   6.848170
Zr   5.543232   4.890325   5.690405
Zr   6.871327   4.960499   8.339619
Cu   6.474141   4.553045  10.838866
Zr   6.596218   6.424903   1.970929
Al   7.483770   6.820703   4.711666
Cu   7.125261   6.813327   6.913796
Zr   5.857972   6.991140   9.897278
Cu   8.131847   6.142775  10.620057
Zr   7.606811   8.676877   0.698326
Cu   5.760406  10.478517   0.879395
Zr   6.194288   8.989635   3.271351
Zr   7.563909   9.117268   6.029439
Cu   5.366209   8.422271   5.771714
Al   5.713020   8.563454   7.937115
Zr   6.923381  10.445005   9.472668
Zr   9.849091   1.765713   0.852680
Cu  10.152523   1.607601   3.283427
Cu   8.082165   2.008275   2.453887
Zr   9.894311   2.094100   5.718631
Zr  10.704940   2.050354   8.859250
Cu   8.489164   1.333846   9.492240
Zr   8.403869   4.434651   1.650676
Cu   9.023189   3.559977   3.899910
Zr   8.566573   4.679747   6.030490
Cu   8.645196   3.144562   7.952148
Cu  10.558558   3.899206   7.253187
Al   8.377766   3.551843  10.031584
Cu  10.754850   3.985660  10.699806
Cu  10.584282   5.833072   1.063850
Cu   8.966012   6.910741   1.530040
Zr   9.735354   6.026114   3.636217
Zr   9.634657   7.265134   6.279160
Zr   8.146804   7.877956   8.814789
Zr   9.771226   5.442817   8.841206
Zr  10.179904  10.090093   2.182720
Cu   8.559132   8.338439   3.123886
Zr   8.480120  10.785881   4.155697
Cu  10.338027   8.586340   4.372351
Cu   9.801272  10.198989   6.063448
Zr   9.815991  10.044169   8.461079
Cu   9.204112  10.437153  10.802149
Zr  10.348934   8.191504  10.682672
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.114677   0.440766
Cu   1.016980   2.324410   2.111080
Cu   1.388239   0.339029   3.459503
Zr   0.066965   2.473407   5.098451
Zr   1.997096   2.317410   7.529125
Cu   2.262141   2.024004  10.346896
Zr   2.673782   3.770860   0.321288
Zr   0.768055   4.950884   2.555499
Cu   2.447375   3.121239   3.943787
Al   2.149599   4.935383   5.407190
Cu   2.712144   5.030743   7.863811
Cu   1.170410   4.288271   9.619504
Cu   0.416977   5.225715  11.808750
Cu   2.479182   6.305191   0.899207
Zr   0.229015   7.802491   1.430492
Zr   2.161858   7.572098   3.732077
Zr   1.384637   7.546739   6.879275
Zr   2.606650   6.474731  10.021310
Cu   1.998009   9.832234   2.036756
Cu   1.093174   9.889028   4.182884
Zr   1.547117  11.190660   6.746657
Cu   1.314876   9.341347   8.844745
Zr   0.209372  11.866637   9.577503
Cu   0.292100   9.813623  11.384419
Zr   2.630580   9.079076  11.242795
Zr   3.838208   1.460846   2.436089
Cu   5.866283   2.897546   3.412544
Cu   3.152013   1.090457   5.212015
Cu   4.486160   1.257145   7.579531
Cu   4.149132   1.288064  11.698369
Zr   5.829037   3.310723   0.443795
Zr   4.201267   5.016227   2.913191
Zr   4.528545   3.462637   5.871194
Zr   4.464127   3.587691   9.494630
Cu   4.633380   5.857241  11.930310
Zr   4.333934   8.287698   1.406910
Cu   5.040049   7.641523   3.887653
Zr   4.322431   6.688902   6.186296
Cu   5.076886   6.454367   8.674880
Zr   3.890007   9.098851   8.303044
Cu   4.908595   7.912656  10.679553
Cu   3.936558  10.891226   0.832461
Zr   4.096205  10.674414   3.513956
Cu   3.270547   9.197922   5.549331
Cu   4.097009  11.270891   6.419979
Zr   3.221318  11.731533   9.535634
Cu   5.932814  11.032010   8.253070
Al   5.464945  10.388236  10.732552
Zr   8.708476   1.794380   0.225303
Zr   6.307256   0.036042   1.156097
Cu   7.729415   1.228569   2.840933
Zr   6.157071   0.734628   5.092532
Cu   6.897922   1.880567   7.479967
Zr   6.357986   1.022760  10.030736
Cu   6.742226   6.062215   1.437781
Zr   8.115781   4.090706   2.722410
Cu   6.211415   5.342592   4.651450
Cu   7.419632   3.267161   5.249273
Zr   6.621242   4.606592   7.534348
Cu   7.593327   3.270559   9.906282
Zr   6.959987   5.950104  10.488940
Cu   8.147731   4.242224  12.141600
Zr   7.230532   8.646519   0.353251
Zr   7.636973   7.601516   3.844055
Cu   6.949205   7.129059   6.496668
Al   8.792718   8.949219   6.363738
Zr   6.985310   8.677233   8.795876
Cu   9.006985   7.754498  10.434187
Cu   8.855779  11.188463   1.130087
Cu   6.467347   9.804402   2.828649
Zr   8.539740  10.734894   4.029397
Zr   6.121506   9.585368   5.776349
Zr   8.542093  11.589428   7.191424
Zr   8.358901  10.929025  10.479478
Zr  10.492398   1.329476   2.620398
Cu   9.336917   1.504048   5.056450
Cu  11.000683   0.660783   7.332388
Zr   9.286259   3.118285   7.402161
Al   9.664903   1.272370   9.621149
Cu  11.642608   2.443449   8.664086
Zr  11.773497   2.283202  11.574660
Cu  10.496192   3.961809   1.219815
Cu  10.517337   3.998023   3.854442
Zr   9.034061   5.635338   5.615262
Zr  11.740322   4.967574   7.273001
Zr  10.198163   4.487433  10.096199
Zr   9.642810   6.388256   0.483534
Cu   9.298482   8.594709   2.146645
Cu  10.129867   6.103339   3.021003
Zr  10.955464   8.274371   4.466144
Cu  12.011322   5.968055   4.830993
Cu  10.719104   7.497354   7.039498
Al   9.066120   6.341152   8.374138
Zr  11.856767   7.241602   9.908768
Zr  11.371955  10.716211   2.166445
Cu  11.261022  11.765285   4.846062
Cu  11.052974  10.150639   6.508495
Zr  10.360175   9.524108   8.877404
Cu  10.707397  11.701743  11.721291
Al  10.049755   9.299610  11.956978
100
Lattice=" 12.007120   6.003560   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.926334   0.440766
Cu   1.016980   2.832900   2.111080
Cu   1.388239   1.033149   3.459503
Zr   0.066965   2.506889   5.098451
Zr   1.997096   3.315958   7.529125
Cu   2.262141   3.155075  10.346896
Zr   2.673782   5.107751   0.321288
Zr   0.768055   5.334911   2.555499
Cu   2.447375   4.344926   3.943787
Al   2.149599   6.010182   5.407190
Cu   2.712144   6.386815   7.863811
Cu   1.170410   4.873476   9.619504
Cu   0.416977   5.434203  11.808750
Cu   2.479182   7.544782   0.899207
Zr   0.229015   7.916998   1.430492
Zr   2.161858   8.653027   3.732077
Zr   1.384637   8.239058   6.879275
Zr   2.606650   7.778056  10.021310
Cu   1.998009  10.831239   2.036756
Cu   1.093174  10.435615   4.182884
Zr   1.547117  11.964219   6.746657
Cu   1.314876   9.998785   8.844745
Zr   0.209372  11.971323   9.577503
Cu   0.292100   9.959673  11.384419
Zr   2.630580  10.394366  11.242795
Zr   3.838208   3.379950   2.436089
Cu   5.866283   5.830687   3.412544
Cu   3.152013   2.666463   5.212015
Cu   4.486160   3.500226   7.579531
Cu   4.149132   3.362630  11.698369
Zr   5.829037   6.225241   0.443795
Zr   4.201267   7.116860   2.913191
Zr   4.528545   5.726910   5.871194
Zr   4.464127   5.819755   9.494630
Cu   4.633380   8.173931  11.930310
Zr   4.333934  10.454665   1.406910
Cu   5.040049  10.161548   3.887653
Zr   4.322431   8.850118   6.186296
Cu   5.076886   8.992811   8.674880
Zr   3.890007  11.043855   8.303044
Cu   4.908595  10.366953  10.679553
Cu   3.936558  12.859505   0.832461
Zr   4.096205  12.722516   3.513956
Cu   3.270547  10.833196   5.549331
Cu   4.097009  13.319396   6.419979
Zr   3.221318  13.342192   9.535634
Cu   5.932814  13.998417   8.253070
Al   5.464945  13.120708  10.732552
Zr   8.708476   6.148618   0.225303
Zr   6.307256   3.189670   1.156097
Cu   7.729415   5.093276   2.840933
Zr   6.157071   3.813164   5.092532
Cu   6.897922   5.329528   7.479967
Zr   6.357986   4.201754  10.030736
Cu   6.742226   9.433328   1.437781
Zr   8.115781   8.148596   2.722410
Cu   6.211415   8.448300   4.651450
Cu   7.419632   6.976977   5.249273
Zr   6.621242   7.917213   7.534348
Cu   7.593327   7.067223   9.906282
Zr   6.959987   9.430098  10.488940
Cu   8.147731   8.316089  12.141600
Zr   7.230532  12.261785   0.353251
Zr   7.636973  11.420002   3.844055
Cu   6.949205  10.603662   6.496668
Al   8.792718  13.345578   6.363738
Zr   6.985310  12.169889   8.795876
Cu   9.006985  12.257991  10.434187
Cu   8.855779  15.616352   1.130087
Cu   6.467347  13.038075   2.828649
Zr   8.539740  15.004764   4.029397
Zr   6.121506  12.646121   5.776349
Zr   8.542093  15.860475   7.191424
Zr   8.358901  15.108475  10.479478
Zr  10.492398   6.575675   2.620398
Cu   9.336917   6.172506   5.056450
Cu  11.000683   6.161125   7.332388
Zr   9.286259   7.761414   7.402161
Al   9.664903   6.104822   9.621149
Cu  11.642608   8.264753   8.664086
Zr  11.773497   8.169951  11.574660
Cu  10.496192   9.209905   1.219815
Cu  10.517337   9.256691   3.854442
Zr   9.034061  10.152368   5.615262
Zr  11.740322  10.837735   7.273001
Zr  10.198163   9.586515  10.096199
Zr   9.642810  11.209661   0.483534
Cu   9.298482  13.243949   2.146645
Cu  10.129867  11.168273   3.021003
Zr  10.955464  13.752103   4.466144
Cu  12.011322  11.973716   4.830993
Cu  10.719104  12.856906   7.039498
Al   9.066120  10.874212   8.374138
Zr  11.856767  13.169986   9.908768
Zr  11.371955  16.402188   2.166445
Cu  11.261022  17.395795   4.846062
Cu  11.052974  15.677126   6.508495
Zr  10.360175  14.704195   8.877404
Cu  10.707397  17.055442  11.721291
Al  10.049755  14.324488  11.956978
100
Lattice=" 12.007120   0.000000   6.003560    0.000000  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.114677   1.252423
Cu   1.016980   2.324410   2.619570
Cu   1.388239   0.339029   4.153623
Zr   0.066965   2.473407   5.131934
Zr   1.997096   2.317410   8.527673
Cu   2.262141   2.024004  11.477966
Zr   2.673782   3.770860   1.658178
Zr   0.768055   4.950884   2.939527
Cu   2.447375   3.121239   5.167474
Al   2.149599   4.935383   6.481990
Cu   2.712144   5.030743   9.219883
Cu   1.170410   4.288271  10.204709
Cu   0.416977   5.225715  12.017239
Cu   2.479182   6.305191   2.138798
Zr   0.229015   7.802491   1.545000
Zr   2.161858   7.572098   4.813006
Zr   1.384637   7.546739   7.571594
Zr   2.606650   6.474731  11.324635
Cu   1.998009   9.832234   3.035760
Cu   1.093174   9.889028   4.729471
Zr   1.547117  11.190660   7.520215
Cu   1.314876   9.341347   9.502183
Zr   0.209372  11.866637   9.682189
Cu   0.292100   9.813623  11.530469
Zr   2.630580   9.079076  12.558085
Zr   3.838208   1.460846   4.355193
Cu   5.866283   2.897546   6.345685
Cu   3.152013   1.090457   6.788021
Cu   4.486160   1.257145   9.822611
Cu   4.149132   1.288064  13.772935
Zr   5.829037   3.310723   3.358313
Zr   4.201267   5.016227   5.013825
Zr   4.528545   3.462637   8.135466
Zr   4.464127   3.587691  11.726694
Cu   4.633380   5.857241  14.247000
Zr   4.333934   8.287698   3.573877
Cu   5.040049   7.641523   6.407678
Zr   4.322431   6.688902   8.347512
Cu   5.076886   6.454367  11.213323
Zr   3.890007   9.098851  10.248047
Cu   4.908595   7.912656  13.133850
Cu   3.936558  10.891226   2.800740
Zr   4.096205  10.674414   5.562058
Cu   3.270547   9.197922   7.184604
Cu   4.097009  11.270891   8.468484
Zr   3.221318  11.731533  11.146294
Cu   5.932814  11.032010  11.219477
Al   5.464945  10.388236  13.465025
Zr   8.708476   1.794380   4.579541
Zr   6.307256   0.036042   4.309725
Cu   7.729415   1.228569   6.705640
Zr   6.157071   0.734628   8.171067
Cu   6.897922   1.880567  10.928929
Zr   6.357986   1.022760  13.209729
Cu   6.742226   6.062215   4.808894
Zr   8.115781   4.090706   6.780301
Cu   6.211415   5.342592   7.757158
Cu   7.419632   3.267161   8.959089
Zr   6.621242   4.606592  10.844969
Cu   7.593327   3.270559  13.702946
Zr   6.959987   5.950104  13.968933
Cu   8.147731   4.242224  16.215465
Zr   7.230532   8.646519   3.968516
Zr   7.636973   7.601516   7.662542
Cu   6.949205   7.129059   9.971271
Al   8.792718   8.949219  10.760097
Zr   6.985310   8.677233  12.288531
Cu   9.006985   7.754498  14.937680
Cu   8.855779  11.188463   5.557977
Cu   6.467347   9.804402   6.062323
Zr   8.539740  10.734894   8.299267
Zr   6.121506   9.585368   8.837102
Zr   8.542093  11.589428  11.462471
Zr   8.358901  10.929025  14.658928
Zr  10.492398   1.329476   7.866597
Cu   9.336917   1.504048   9.724909
Cu  11.000683   0.660783  12.832730
Zr   9.286259   3.118285  12.045291
Al   9.664903   1.272370  14.453601
Cu  11.642608   2.443449  14.485390
Zr  11.773497   2.283202  17.461408
Cu  10.496192   3.961809   6.467911
Cu  10.517337   3.998023   9.113110
Zr   9.034061   5.635338  10.132292
Zr  11.740322   4.967574  13.143162
Zr  10.198163   4.487433  15.195281
Zr   9.642810   6.388256   5.304939
Cu   9.298482   8.594709   6.795886
Cu  10.129867   6.103339   8.085937
Zr  10.955464   8.274371   9.943877
Cu  12.011322   5.968055  10.836654
Cu  10.719104   7.497354  12.399050
Al   9.066120   6.341152  12.907198
Zr  11.856767   7.241602  15.837151
Zr  11.371955  10.716211   7.852422
Cu  11.261022  11.765285  10.476572
Cu  11.052974  10.150639  12.034983
Zr  10.360175   9.524108  14.057492
Cu  10.707397  11.701743  17.074989
Al  10.049755   9.299610  16.981856
100
Lattice=" 12.007120   0.000000   0.000000    6.003560  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.680653   0.114677   0.440766
Cu   2.179185   2.324410   2.111080
Cu   1.557754   0.339029   3.459503
Zr   1.303668   2.473407   5.098451
Zr   3.155801   2.317410   7.529125
Cu   3.274144   2.024004  10.346896
Zr   4.559212   3.770860   0.321288
Zr   3.243497   4.950884   2.555499
Cu   4.007995   3.121239   3.943787
Al   4.617290   4.935383   5.407190
Cu   5.227516   5.030743   7.863811
Cu   3.314545   4.288271   9.619504
Cu   3.029835   5.225715  11.808750
Cu   5.631778   6.305191   0.899207
Zr   4.130261   7.802491   1.430492
Zr   5.947907   7.572098   3.732077
Zr   5.158007   7.546739   6.879275
Zr   5.844015   6.474731  10.021310
Cu   6.914126   9.832234   2.036756
Cu   6.037688   9.889028   4.182884
Zr   7.142447  11.190660   6.746657
Cu   5.985549   9.341347   8.844745
Zr   6.142690  11.866637   9.577503
Cu   5.198911   9.813623  11.384419
Zr   7.170118   9.079076  11.242795
Zr   4.568631   1.460846   2.436089
Cu   7.315056   2.897546   3.412544
Cu   3.697241   1.090457   5.212015
Cu   5.114733   1.257145   7.579531
Cu   4.793164   1.288064  11.698369
Zr   7.484398   3.310723   0.443795
Zr   6.709381   5.016227   2.913191
Zr   6.259864   3.462637   5.871194
Zr   6.257973   3.587691   9.494630
Cu   7.562000   5.857241  11.930310
Zr   8.477783   8.287698   1.406910
Cu   8.860810   7.641523   3.887653
Zr   7.666882   6.688902   6.186296
Cu   8.304070   6.454367   8.674880
Zr   8.439432   9.098851   8.303044
Cu   8.864923   7.912656  10.679553
Cu   9.382171  10.891226   0.832461
Zr   9.433412  10.674414   3.513956
Cu   7.869508   9.197922   5.549331
Cu   9.732455  11.270891   6.419979
Zr   9.087084  11.731533   9.535634
Cu  11.448819  11.032010   8.253070
Al  10.659063  10.388236  10.732552
Zr   9.605666   1.794380   0.225303
Zr   6.325277   0.036042   1.156097
Cu   8.343700   1.228569   2.840933
Zr   6.524385   0.734628   5.092532
Cu   7.838206   1.880567   7.479967
Zr   6.869366   1.022760  10.030736
Cu   9.773333   6.062215   1.437781
Zr  10.161133   4.090706   2.722410
Cu   8.882711   5.342592   4.651450
Cu   9.053212   3.267161   5.249273
Zr   8.924538   4.606592   7.534348
Cu   9.228606   3.270559   9.906282
Zr   9.935039   5.950104  10.488940
Cu  10.268843   4.242224  12.141600
Zr  11.553791   8.646519   0.353251
Zr  11.437730   7.601516   3.844055
Cu  10.513734   7.129059   6.496668
Al  13.267327   8.949219   6.363738
Zr  11.323927   8.677233   8.795876
Cu  12.884234   7.754498  10.434187
Cu  14.450011  11.188463   1.130087
Cu  11.369548   9.804402   2.828649
Zr  13.907187  10.734894   4.029397
Zr  10.914190   9.585368   5.776349
Zr  14.336807  11.589428   7.191424
Zr  13.823413  10.929025  10.479478
Zr  11.157136   1.329476   2.620398
Cu  10.088941   1.504048   5.056450
Cu  11.331075   0.660783   7.332388
Zr  10.845401   3.118285   7.402161
Al  10.301088   1.272370   9.621149
Cu  12.864332   2.443449   8.664086
Zr  12.915098   2.283202  11.574660
Cu  12.477097   3.961809   1.219815
Cu  12.516348   3.998023   3.854442
Zr  11.851730   5.635338   5.615262
Zr  14.224109   4.967574   7.273001
Zr  12.441880   4.487433  10.096199
Zr  12.836938   6.388256   0.483534
Cu  13.595836   8.594709   2.146645
Cu  13.181536   6.103339   3.021003
Zr  15.092650   8.274371   4.466144
Cu  14.995350   5.968055   4.830993
Cu  14.467781   7.497354   7.039498
Al  12.236696   6.341152   8.374138
Zr  15.477568   7.241602   9.908768
Zr  16.730061  10.716211   2.166445
Cu  17.143664  11.765285   4.846062
Cu  16.128294  10.150639   6.508495
Zr  15.122229   9.524108   8.877404
Cu  16.558269  11.701743  11.721291
Al  14.699561   9.299610  11.956978
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   6.003560    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.114677   0.498104
Cu   1.016980   2.324410   3.273285
Cu   1.388239   0.339029   3.629018
Zr   0.066965   2.473407   6.335155
Zr   1.997096   2.317410   8.687830
Cu   2.262141   2.024004  11.358898
Zr   2.673782   3.770860   2.206718
Zr   0.768055   4.950884   5.030941
Cu   2.447375   3.121239   5.504406
Al   2.149599   4.935383   7.874882
Cu   2.712144   5.030743  10.379183
Cu   1.170410   4.288271  11.763640
Cu   0.416977   5.225715  14.421608
Cu   2.479182   6.305191   4.051803
Zr   0.229015   7.802491   5.331738
Zr   2.161858   7.572098   7.518126
Zr   1.384637   7.546739  10.652645
Zr   2.606650   6.474731  13.258676
Cu   1.998009   9.832234   6.952873
Cu   1.093174   9.889028   9.127398
Zr   1.547117  11.190660  12.341987
Cu   1.314876   9.341347  13.515418
Zr   0.209372  11.866637  15.510822
Cu   0.292100   9.813623  16.291230
Zr   2.630580   9.079076  15.782333
Zr   3.838208   1.460846   3.166512
Cu   5.866283   2.897546   4.861317
Cu   3.152013   1.090457   5.757243
Cu   4.486160   1.257145   8.208103
Cu   4.149132   1.288064  12.342401
Zr   5.829037   3.310723   2.099157
Zr   4.201267   5.016227   5.421305
Zr   4.528545   3.462637   7.602512
Zr   4.464127   3.587691  11.288476
Cu   4.633380   5.857241  14.858931
Zr   4.333934   8.287698   5.550759
Cu   5.040049   7.641523   7.708415
Zr   4.322431   6.688902   9.530748
Cu   5.076886   6.454367  11.902064
Zr   3.890007   9.098851  12.852469
Cu   4.908595   7.912656  14.635881
Cu   3.936558  10.891226   6.278074
Zr   4.096205  10.674414   8.851163
Cu   3.270547   9.197922  10.148292
Cu   4.097009  11.270891  12.055425
Zr   3.221318  11.731533  15.401401
Cu   5.932814  11.032010  13.769075
Al   5.464945  10.388236  15.926670
Zr   8.708476   1.794380   1.122493
Zr   6.307256   0.036042   1.174118
Cu   7.729415   1.228569   3.455217
Zr   6.157071   0.734628   5.459846
Cu   6.897922   1.880567   8.420251
Zr   6.357986   1.022760  10.542116
Cu   6.742226   6.062215   4.468888
Zr   8.115781   4.090706   4.767763
Cu   6.211415   5.342592   7.322746
Cu   7.419632   3.267161   6.882853
Zr   6.621242   4.606592   9.837644
Cu   7.593327   3.270559  11.541562
Zr   6.959987   5.950104  13.463992
Cu   8.147731   4.242224  14.262712
Zr   7.230532   8.646519   4.676510
Zr   7.636973   7.601516   7.644813
Cu   6.949205   7.129059  10.061198
Al   8.792718   8.949219  10.838347
Zr   6.985310   8.677233  13.134493
Cu   9.006985   7.754498  14.311436
Cu   8.855779  11.188463   6.724319
Cu   6.467347   9.804402   7.730850
Zr   8.539740  10.734894   9.396844
Zr   6.121506   9.585368  10.569033
Zr   8.542093  11.589428  12.986139
Zr   8.358901  10.929025  15.943990
Zr  10.492398   1.329476   3.285136
Cu   9.336917   1.504048   5.808474
Cu  11.000683   0.660783   7.662779
Zr   9.286259   3.118285   8.961304
Al   9.664903   1.272370  10.257334
Cu  11.642608   2.443449   9.885810
Zr  11.773497   2.283202  12.716261
Cu  10.496192   3.961809   3.200720
Cu  10.517337   3.998023   5.853453
Zr   9.034061   5.635338   8.432931
Zr  11.740322   4.967574   9.756788
Zr  10.198163   4.487433  12.339915
Zr   9.642810   6.388256   3.677662
Cu   9.298482   8.594709   6.443999
Cu  10.129867   6.103339   6.072673
Zr  10.955464   8.274371   8.603330
Cu  12.011322   5.968055   7.815020
Cu  10.719104   7.497354  10.788175
Al   9.066120   6.341152  11.544714
Zr  11.856767   7.241602  13.529569
Zr  11.371955  10.716211   7.524550
Cu  11.261022  11.765285  10.728704
Cu  11.052974  10.150639  11.583815
Zr  10.360175   9.524108  13.639458
Cu  10.707397  11.701743  17.572162
Al  10.049755   9.299610  16.606784
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   0.000000    6.003560   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.843697   0.114677   0.440766
Cu   2.072520   2.324410   2.111080
Cu   3.117991   0.339029   3.459503
Zr   2.616190   2.473407   5.098451
Zr   5.761659   2.317410   7.529125
Cu   7.435589   2.024004  10.346896
Zr   2.834425   3.770860   0.321288
Zr   2.045804   4.950884   2.555499
Cu   4.419269   3.121239   3.943787
Al   4.853194   4.935383   5.407190
Cu   6.644050   5.030743   7.863811
Cu   5.980162   4.288271   9.619504
Cu   6.321352   5.225715  11.808750
Cu   2.928786   6.305191   0.899207
Zr   0.944262   7.802491   1.430492
Zr   4.027896   7.572098   3.732077
Zr   4.824275   7.546739   6.879275
Zr   7.617305   6.474731  10.021310
Cu   3.016387   9.832234   2.036756
Cu   3.184616   9.889028   4.182884
Zr   4.920446  11.190660   6.746657
Cu   5.737248   9.341347   8.844745
Zr   4.998123  11.866637   9.577503
Cu   5.984309   9.813623  11.384419
Zr   8.251977   9.079076  11.242795
Zr   5.056252   1.460846   2.436089
Cu   7.572554   2.897546   3.412544
Cu   5.758020   1.090457   5.212015
Cu   8.275925   1.257145   7.579531
Cu   9.998317   1.288064  11.698369
Zr   6.050934   3.310723   0.443795
Zr   5.657863   5.016227   2.913191
Zr   7.464142   3.462637   5.871194
Zr   9.211442   3.587691   9.494630
Cu  10.598535   5.857241  11.930310
Zr   5.037389   8.287698   1.406910
Cu   6.983875   7.641523   3.887653
Zr   7.415579   6.688902   6.186296
Cu   9.414327   6.454367   8.674880
Zr   8.041528   9.098851   8.303044
Cu  10.248371   7.912656  10.679553
Cu   4.352789  10.891226   0.832461
Zr   5.853183  10.674414   3.513956
Cu   6.045213   9.197922   5.549331
Cu   7.306999  11.270891   6.419979
Zr   7.989135  11.731533   9.535634
Cu  10.059349  11.032010   8.253070
Al  10.831221  10.388236  10.732552
Zr   8.821127   1.794380   0.225303
Zr   6.885305   0.036042   1.156097
Cu   9.149882   1.228569   2.840933
Zr   8.703337   0.734628   5.092532
Cu  10.637906   1.880567   7.479967
Zr  11.373354   1.022760  10.030736
Cu   7.461116   6.062215   1.437781
Zr   9.476986   4.090706   2.722410
Cu   8.537140   5.342592   4.651450
Cu  10.044268   3.267161   5.249273
Zr  10.388416   4.606592   7.534348
Cu  12.546468   3.270559   9.906282
Zr  12.204457   5.950104  10.488940
Cu  14.218531   4.242224  12.141600
Zr   7.407157   8.646519   0.353251
Zr   9.559000   7.601516   3.844055
Cu  10.197539   7.129059   6.496668
Al  11.974587   8.949219   6.363738
Zr  11.383248   8.677233   8.795876
Cu  14.224079   7.754498  10.434187
Cu   9.420823  11.188463   1.130087
Cu   7.881672   9.804402   2.828649
Zr  10.554439  10.734894   4.029397
Zr   9.009681   9.585368   5.776349
Zr  12.137805  11.589428   7.191424
Zr  13.598640  10.929025  10.479478
Zr  11.802597   1.329476   2.620398
Cu  11.865142   1.504048   5.056450
Cu  14.666877   0.660783   7.332388
Zr  12.987339   3.118285   7.402161
Al  14.475478   1.272370   9.621149
Cu  15.974651   2.443449   8.664086
Zr  17.560827   2.283202  11.574660
Cu  11.106100   3.961809   1.219815
Cu  12.444557   3.998023   3.854442
Zr  11.841692   5.635338   5.615262
Zr  15.376822   4.967574   7.273001
Zr  15.246263   4.487433  10.096199
Zr   9.884577   6.388256   0.483534
Cu  10.371804   8.594709   2.146645
Cu  11.640369   6.103339   3.021003
Zr  13.188537   8.274371   4.466144
Cu  14.426819   5.968055   4.830993
Cu  14.238853   7.497354   7.039498
Al  13.253189   6.341152   8.374138
Zr  16.811151   7.241602   9.908768
Zr  12.455178  10.716211   2.166445
Cu  13.684052  11.765285   4.846062
Cu  14.307222  10.150639   6.508495
Zr  14.798877   9.524108   8.877404
Cu  16.568043  11.701743  11.721291
Al  16.028244   9.299610  11.956978
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   6.003560  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.335060   0.440766
Cu   1.016980   3.379950   2.111080
Cu   1.388239   2.068781   3.459503
Zr   0.066965   5.022632   5.098451
Zr   1.997096   6.081972   7.529125
Cu   2.262141   7.197452  10.346896
Zr   2.673782   3.931504   0.321288
Zr   0.768055   6.228633   2.555499
Cu   2.447375   5.093132   3.943787
Al   2.149599   7.638978   5.407190
Cu   2.712144   8.962649   7.863811
Cu   1.170410   9.098023   9.619504
Cu   0.416977  11.130090  11.808750
Cu   2.479182   6.754794   0.899207
Zr   0.229015   8.517737   1.430492
Zr   2.161858   9.438137   3.732077
Zr   1.384637  10.986377   6.879275
Zr   2.606650  11.485387  10.021310
Cu   1.998009  10.850612   2.036756
Cu   1.093174  11.980470   4.182884
Zr   1.547117  14.563988   6.746657
Cu   1.314876  13.763720   8.844745
Zr   0.209372  16.655388   9.577503
Cu   0.292100  15.505833  11.384419
Zr   2.630580  14.700473  11.242795
Zr   3.838208   2.678891   2.436089
Cu   5.866283   4.603818   3.412544
Cu   3.152013   3.696464   5.212015
Cu   4.486160   5.046911   7.579531
Cu   4.149132   7.137248  11.698369
Zr   5.829037   3.532621   0.443795
Zr   4.201267   6.472822   2.913191
Zr   4.528545   6.398234   5.871194
Zr   4.464127   8.335007   9.494630
Cu   4.633380  11.822396  11.930310
Zr   4.333934   8.991154   1.406910
Cu   5.040049   9.585350   3.887653
Zr   4.322431   9.782051   6.186296
Cu   5.076886  10.791807   8.674880
Zr   3.890007  13.250373   8.303044
Cu   4.908595  13.252432  10.679553
Cu   3.936558  11.307457   0.832461
Zr   4.096205  12.431392   3.513956
Cu   3.270547  11.972588   5.549331
Cu   4.097009  14.480881   6.419979
Zr   3.221318  16.499350   9.535634
Cu   5.932814  15.158545   8.253070
Al   5.464945  15.754512  10.732552
Zr   8.708476   1.907031   0.225303
Zr   6.307256   0.614090   1.156097
Cu   7.729415   2.649035   2.840933
Zr   6.157071   3.280894   5.092532
Cu   6.897922   5.620551   7.479967
Zr   6.357986   6.038128  10.030736
Cu   6.742226   6.781105   1.437781
Zr   8.115781   5.451911   2.722410
Cu   6.211415   7.668317   4.651450
Cu   7.419632   5.891798   5.249273
Zr   6.621242   8.373765   7.534348
Cu   7.593327   8.223701   9.906282
Zr   6.959987  11.194574  10.488940
Cu   8.147731  10.313023  12.141600
Zr   7.230532   8.823145   0.353251
Zr   7.636973   9.523543   3.844055
Cu   6.949205  10.377394   6.496668
Al   8.792718  12.131088   6.363738
Zr   6.985310  13.075171   8.795876
Cu   9.006985  12.971592  10.434187
Cu   8.855779  11.753506   1.130087
Cu   6.467347  11.218726   2.828649
Zr   8.539740  12.749592   4.029397
Zr   6.121506  12.473543   5.776349
Zr   8.542093  15.185141   7.191424
Zr   8.358901  16.168764  10.479478
Zr  10.492398   2.639675   2.620398
Cu   9.336917   4.032273   5.056450
Cu  11.000683   4.326977   7.332388
Zr   9.286259   6.819366   7.402161
Al   9.664903   6.082945   9.621149
Cu  11.642608   6.775492   8.664086
Zr  11.773497   8.070532  11.574660
Cu  10.496192   4.571717   1.219815
Cu  10.517337   5.925244   3.854442
Zr   9.034061   8.442969   5.615262
Zr  11.740322   8.604074   7.273001
Zr  10.198163   9.535532  10.096199
Zr   9.642810   6.630023   0.483534
Cu   9.298482   9.668031   2.146645
Cu  10.129867   7.613841   3.021003
Zr  10.955464  10.507443   4.466144
Cu  12.011322   8.383551   4.830993
Cu  10.719104  11.017103   7.039498
Al   9.066120  10.528221   8.374138
Zr  11.856767  12.195986   9.908768
Zr  11.371955  11.799433   2.166445
Cu  11.261022  14.188315   4.846062
Cu  11.052974  13.404887   6.508495
Zr  10.360175  13.962810   8.877404
Cu  10.707397  17.562388  11.721291
Al  10.049755  15.278100  11.956978
100
Lattice=" 12.247262   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.655781   0.114677   0.440766
Cu   1.037320   2.324410   2.111080
Cu   1.416004   0.339029   3.459503
Zr   0.068304   2.473407   5.098451
Zr   2.037038   2.317410   7.529125
Cu   2.307384   2.024004  10.346896
Zr   2.727257   3.770860   0.321288
Zr   0.783416   4.950884   2.555499
Cu   2.496323   3.121239   3.943787
Al   2.192591   4.935383   5.407190
Cu   2.766387   5.030743   7.863811
Cu   1.193818   4.288271   9.619504
Cu   0.425317   5.225715  11.808750
Cu   2.528766   6.305191   0.899207
Zr   0.233596   7.802491   1.430492
Zr   2.205095   7.572098   3.732077
Zr   1.412330   7.546739   6.879275
Zr   2.658783   6.474731  10.021310
Cu   2.037969   9.832234   2.036756
Cu   1.115037   9.889028   4.182884
Zr   1.578060  11.190660   6.746657
Cu   1.341173   9.341347   8.844745
Zr   0.213559  11.866637   9.577503
Cu   0.297942   9.813623  11.384419
Zr   2.683191   9.079076  11.242795
Zr   3.914972   1.460846   2.436089
Cu   5.983608   2.897546   3.412544
Cu   3.215053   1.090457   5.212015
Cu   4.575883   1.257145   7.579531
Cu   4.232115   1.288064  11.698369
Zr   5.945617   3.310723   0.443795
Zr   4.285293   5.016227   2.913191
Zr   4.619116   3.462637   5.871194
Zr   4.553410   3.587691   9.494630
Cu   4.726047   5.857241  11.930310
Zr   4.420613   8.287698   1.406910
Cu   5.140850   7.641523   3.887653
Zr   4.408880   6.688902   6.186296
Cu   5.178424   6.454367   8.674880
Zr   3.967807   9.098851   8.303044
Cu   5.006767   7.912656  10.679553
Cu   4.015289  10.891226   0.832461
Zr   4.178129  10.674414   3.513956
Cu   3.335958   9.197922   5.549331
Cu   4.178950  11.270891   6.419979
Zr   3.285745  11.731533   9.535634
Cu   6.051470  11.032010   8.253070
Al   5.574244  10.388236  10.732552
Zr   8.882645   1.794380   0.225303
Zr   6.433401   0.036042   1.156097
Cu   7.884004   1.228569   2.840933
Zr   6.280212   0.734628   5.092532
Cu   7.035881   1.880567   7.479967
Zr   6.485146   1.022760  10.030736
Cu   6.877071   6.062215   1.437781
Zr   8.278096   4.090706   2.722410
Cu   6.335644   5.342592   4.651450
Cu   7.568024   3.267161   5.249273
Zr   6.753667   4.606592   7.534348
Cu   7.745193   3.270559   9.906282
Zr   7.099187   5.950104  10.488940
Cu   8.310686   4.242224  12.141600
Zr   7.375142   8.646519   0.353251
Zr   7.789712   7.601516   3.844055
Cu   7.088189   7.129059   6.496668
Al   8.968572   8.949219   6.363738
Zr   7.125016   8.677233   8.795876
Cu   9.187125   7.754498  10.434187
Cu   9.032895  11.188463   1.130087
Cu   6.596694   9.804402   2.828649
Zr   8.710535  10.734894   4.029397
Zr   6.243936   9.585368   5.776349
Zr   8.712935  11.589428   7.191424
Zr   8.526079  10.929025  10.479478
Zr  10.702246   1.329476   2.620398
Cu   9.523655   1.504048   5.056450
Cu  11.220697   0.660783   7.332388
Zr   9.471984   3.118285   7.402161
Al   9.858201   1.272370   9.621149
Cu  11.875460   2.443449   8.664086
Zr  12.008967   2.283202  11.574660
Cu  10.706116   3.961809   1.219815
Cu  10.727683   3.998023   3.854442
Zr   9.214742   5.635338   5.615262
Zr  11.975128   4.967574   7.273001
Zr  10.402127   4.487433  10.096199
Zr   9.835666   6.388256   0.483534
Cu   9.484451   8.594709   2.146645
Cu  10.332464   6.103339   3.021003
Zr  11.174574   8.274371   4.466144
Cu  12.251549   5.968055   4.830993
Cu  10.933486   7.497354   7.039498
Al   9.247442   6.341152   8.374138
Zr  12.093902   7.241602   9.908768
Zr  11.599394  10.716211   2.166445
Cu  11.486242  11.765285   4.846062
Cu  11.274034  10.150639   6.508495
Zr  10.567379   9.524108   8.877404
Cu  10.921545  11.701743  11.721291
Al  10.250750   9.299610  11.956978
100
Lattice="  9.605696   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.298652   0.114677   0.440766
Cu   0.813584   2.324410   2.111080
Cu   1.110591   0.339029   3.459503
Zr   0.053572   2.473407   5.098451
Zr   1.597677   2.317410   7.529125
Cu   1.809713   2.024004  10.346896
Zr   2.139025   3.770860   0.321288
Zr   0.614444   4.950884   2.555499
Cu   1.957900   3.121239   3.943787
Al   1.719679   4.935383   5.407190
Cu   2.169715   5.030743   7.863811
Cu   0.936328   4.288271   9.619504
Cu   0.333582   5.225715  11.808750
Cu   1.983346   6.305191   0.899207
Zr   0.183212   7.802491   1.430492
Zr   1.729486   7.572098   3.732077
Zr   1.107710   7.546739   6.879275
Zr   2.085320   6.474731  10.021310
Cu   1.598407   9.832234   2.036756
Cu   0.874539   9.889028   4.182884
Zr   1.237694  11.190660   6.746657
Cu   1.051901   9.341347   8.844745
Zr   0.167497  11.866637   9.577503
Cu   0.233680   9.813623  11.384419
Zr   2.104464   9.079076  11.242795
Zr   3.070566   1.460846   2.436089
Cu   4.693026   2.897546   3.412544
Cu   2.521610   1.090457   5.212015
Cu   3.588928   1.257145   7.579531
Cu   3.319306   1.288064  11.698369
Zr   4.663229   3.310723   0.443795
Zr   3.361014   5.016227   2.913191
Zr   3.622836   3.462637   5.871194
Zr   3.571302   3.587691   9.494630
Cu   3.706704   5.857241  11.930310
Zr   3.467147   8.287698   1.406910
Cu   4.032039   7.641523   3.887653
Zr   3.457945   6.688902   6.186296
Cu   4.061509   6.454367   8.674880
Zr   3.112005   9.098851   8.303044
Cu   3.926876   7.912656  10.679553
Cu   3.149247  10.891226   0.832461
Zr   3.276964  10.674414   3.513956
Cu   2.616438   9.197922   5.549331
Cu   3.277608  11.270891   6.419979
Zr   2.577055  11.731533   9.535634
Cu   4.746251  11.032010   8.253070
Al   4.371956  10.388236  10.732552
Zr   6.966781   1.794380   0.225303
Zr   5.045805   0.036042   1.156097
Cu   6.183532   1.228569   2.840933
Zr   4.925657   0.734628   5.092532
Cu   5.518338   1.880567   7.479967
Zr   5.086389   1.022760  10.030736
Cu   5.393781   6.062215   1.437781
Zr   6.492624   4.090706   2.722410
Cu   4.969132   5.342592   4.651450
Cu   5.935705   3.267161   5.249273
Zr   5.296994   4.606592   7.534348
Cu   6.074661   3.270559   9.906282
Zr   5.567990   5.950104  10.488940
Cu   6.518185   4.242224  12.141600
Zr   5.784425   8.646519   0.353251
Zr   6.109578   7.601516   3.844055
Cu   5.559364   7.129059   6.496668
Al   7.034174   8.949219   6.363738
Zr   5.588248   8.677233   8.795876
Cu   7.205588   7.754498  10.434187
Cu   7.084623  11.188463   1.130087
Cu   5.173878   9.804402   2.828649
Zr   6.831792  10.734894   4.029397
Zr   4.897205   9.585368   5.776349
Zr   6.833675  11.589428   7.191424
Zr   6.687121  10.929025  10.479478
Zr   8.393918   1.329476   2.620398
Cu   7.469533   1.504048   5.056450
Cu   8.800547   0.660783   7.332388
Zr   7.429007   3.118285   7.402161
Al   7.731922   1.272370   9.621149
Cu   9.314086   2.443449   8.664086
Zr   9.418798   2.283202  11.574660
Cu   8.396954   3.961809   1.219815
Cu   8.413869   3.998023   3.854442
Zr   7.227249   5.635338   5.615262
Zr   9.392257   4.967574   7.273001
Zr   8.158531   4.487433  10.096199
Zr   7.714248   6.388256   0.483534
Cu   7.438785   8.594709   2.146645
Cu   8.103893   6.103339   3.021003
Zr   8.764372   8.274371   4.466144
Cu   9.609058   5.968055   4.830993
Cu   8.575283   7.497354   7.039498
Al   7.252896   6.341152   8.374138
Zr   9.485413   7.241602   9.908768
Zr   9.097564  10.716211   2.166445
Cu   9.008817  11.765285   4.846062
Cu   8.842379  10.150639   6.508495
Zr   8.288140   9.524108   8.877404
Cu   8.565918  11.701743  11.721291
Al   8.039804   9.299610  11.956978
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.247262   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.116970   0.440766
Cu   1.016980   2.370899   2.111080
Cu   1.388239   0.345810   3.459503
Zr   0.066965   2.522875   5.098451
Zr   1.997096   2.363758   7.529125
Cu   2.262141   2.064484  10.346896
Zr   2.673782   3.846277   0.321288
Zr   0.768055   5.049901   2.555499
Cu   2.447375   3.183664   3.943787
Al   2.149599   5.034090   5.407190
Cu   2.712144   5.131358   7.863811
Cu   1.170410   4.374036   9.619504
Cu   0.416977   5.330229  11.808750
Cu   2.479182   6.431295   0.899207
Zr   0.229015   7.958541   1.430492
Zr   2.161858   7.723540   3.732077
Zr   1.384637   7.697674   6.879275
Zr   2.606650   6.604226  10.021310
Cu   1.998009  10.028879   2.036756
Cu   1.093174  10.086809   4.182884
Zr   1.547117  11.414473   6.746657
Cu   1.314876   9.528174   8.844745
Zr   0.209372  12.103969   9.577503
Cu   0.292100  10.009896  11.384419
Zr   2.630580   9.260657  11.242795
Zr   3.838208   1.490063   2.436089
Cu   5.866283   2.955497   3.412544
Cu   3.152013   1.112266   5.212015
Cu   4.486160   1.282288   7.579531
Cu   4.149132   1.313825  11.698369
Zr   5.829037   3.376938   0.443795
Zr   4.201267   5.116551   2.913191
Zr   4.528545   3.531890   5.871194
Zr   4.464127   3.659445   9.494630
Cu   4.633380   5.974386  11.930310
Zr   4.333934   8.453452   1.406910
Cu   5.040049   7.794354   3.887653
Zr   4.322431   6.822680   6.186296
Cu   5.076886   6.583455   8.674880
Zr   3.890007   9.280828   8.303044
Cu   4.908595   8.070909  10.679553
Cu   3.936558  11.109051   0.832461
Zr   4.096205  10.887902   3.513956
Cu   3.270547   9.381881   5.549331
Cu   4.097009  11.496309   6.419979
Zr   3.221318  11.966163   9.535634
Cu   5.932814  11.252650   8.253070
Al   5.464945  10.596001  10.732552
Zr   8.708476   1.830268   0.225303
Zr   6.307256   0.036763   1.156097
Cu   7.729415   1.253140   2.840933
Zr   6.157071   0.749321   5.092532
Cu   6.897922   1.918178   7.479967
Zr   6.357986   1.043216  10.030736
Cu   6.742226   6.183459   1.437781
Zr   8.115781   4.172520   2.722410
Cu   6.211415   5.449444   4.651450
Cu   7.419632   3.332505   5.249273
Zr   6.621242   4.698723   7.534348
Cu   7.593327   3.335971   9.906282
Zr   6.959987   6.069106  10.488940
Cu   8.147731   4.327068  12.141600
Zr   7.230532   8.819450   0.353251
Zr   7.636973   7.753546   3.844055
Cu   6.949205   7.271641   6.496668
Al   8.792718   9.128203   6.363738
Zr   6.985310   8.850778   8.795876
Cu   9.006985   7.909588  10.434187
Cu   8.855779  11.412232   1.130087
Cu   6.467347  10.000490   2.828649
Zr   8.539740  10.949591   4.029397
Zr   6.121506   9.777075   5.776349
Zr   8.542093  11.821217   7.191424
Zr   8.358901  11.147605  10.479478
Zr  10.492398   1.356066   2.620398
Cu   9.336917   1.534129   5.056450
Cu  11.000683   0.673999   7.332388
Zr   9.286259   3.180651   7.402161
Al   9.664903   1.297818   9.621149
Cu  11.642608   2.492318   8.664086
Zr  11.773497   2.328866  11.574660
Cu  10.496192   4.041045   1.219815
Cu  10.517337   4.077983   3.854442
Zr   9.034061   5.748044   5.615262
Zr  11.740322   5.066925   7.273001
Zr  10.198163   4.577182  10.096199
Zr   9.642810   6.516021   0.483534
Cu   9.298482   8.766603   2.146645
Cu  10.129867   6.225406   3.021003
Zr  10.955464   8.439858   4.466144
Cu  12.011322   6.087416   4.830993
Cu  10.719104   7.647301   7.039498
Al   9.066120   6.467975   8.374138
Zr  11.856767   7.386434   9.908768
Zr  11.371955  10.930535   2.166445
Cu  11.261022  12.000590   4.846062
Cu  11.052974  10.353652   6.508495
Zr  10.360175   9.714590   8.877404
Cu  10.707397  11.935778  11.721291
Al  10.049755   9.485603  11.956978
100
Lattice=" 12.007120   0.000000   0.000000    0.000000   9.605696   0.000000    0.000000   0.000000  12.007120" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.091742   0.440766
Cu   1.016980   1.859528   2.111080
Cu   1.388239   0.271224   3.459503
Zr   0.066965   1.978725   5.098451
Zr   1.997096   1.853928   7.529125
Cu   2.262141   1.619203  10.346896
Zr   2.673782   3.016688   0.321288
Zr   0.768055   3.960707   2.555499
Cu   2.447375   2.496991   3.943787
Al   2.149599   3.948306   5.407190
Cu   2.712144   4.024595   7.863811
Cu   1.170410   3.430617   9.619504
Cu   0.416977   4.180572  11.808750
Cu   2.479182   5.044153   0.899207
Zr   0.229015   6.241993   1.430492
Zr   2.161858   6.057678   3.732077
Zr   1.384637   6.037391   6.879275
Zr   2.606650   5.179785  10.021310
Cu   1.998009   7.865787   2.036756
Cu   1.093174   7.911222   4.182884
Zr   1.547117   8.952528   6.746657
Cu   1.314876   7.473078   8.844745
Zr   0.209372   9.493309   9.577503
Cu   0.292100   7.850899  11.384419
Zr   2.630580   7.263261  11.242795
Zr   3.838208   1.168677   2.436089
Cu   5.866283   2.318037   3.412544
Cu   3.152013   0.872365   5.212015
Cu   4.486160   1.005716   7.579531
Cu   4.149132   1.030451  11.698369
Zr   5.829037   2.648579   0.443795
Zr   4.201267   4.012981   2.913191
Zr   4.528545   2.770110   5.871194
Zr   4.464127   2.870153   9.494630
Cu   4.633380   4.685793  11.930310
Zr   4.333934   6.630159   1.406910
Cu   5.040049   6.113219   3.887653
Zr   4.322431   5.351122   6.186296
Cu   5.076886   5.163494   8.674880
Zr   3.890007   7.279081   8.303044
Cu   4.908595   6.330125  10.679553
Cu   3.936558   8.712981   0.832461
Zr   4.096205   8.539531   3.513956
Cu   3.270547   7.358338   5.549331
Cu   4.097009   9.016713   6.419979
Zr   3.221318   9.385226   9.535634
Cu   5.932814   8.825608   8.253070
Al   5.464945   8.310589  10.732552
Zr   8.708476   1.435504   0.225303
Zr   6.307256   0.028833   1.156097
Cu   7.729415   0.982855   2.840933
Zr   6.157071   0.587702   5.092532
Cu   6.897922   1.504454   7.479967
Zr   6.357986   0.818208  10.030736
Cu   6.742226   4.849772   1.437781
Zr   8.115781   3.272565   2.722410
Cu   6.211415   4.274074   4.651450
Cu   7.419632   2.613729   5.249273
Zr   6.621242   3.685273   7.534348
Cu   7.593327   2.616448   9.906282
Zr   6.959987   4.760083  10.488940
Cu   8.147731   3.393779  12.141600
Zr   7.230532   6.917215   0.353251
Zr   7.636973   6.081212   3.844055
Cu   6.949205   5.703248   6.496668
Al   8.792718   7.159375   6.363738
Zr   6.985310   6.941787   8.795876
Cu   9.006985   6.203599  10.434187
Cu   8.855779   8.950770   1.130087
Cu   6.467347   7.843521   2.828649
Zr   8.539740   8.587915   4.029397
Zr   6.121506   7.668294   5.776349
Zr   8.542093   9.271543   7.191424
Zr   8.358901   8.743220  10.479478
Zr  10.492398   1.063581   2.620398
Cu   9.336917   1.203238   5.056450
Cu  11.000683   0.528626   7.332388
Zr   9.286259   2.494628   7.402161
Al   9.664903   1.017896   9.621149
Cu  11.642608   1.954759   8.664086
Zr  11.773497   1.826562  11.574660
Cu  10.496192   3.169447   1.219815
Cu  10.517337   3.198418   3.854442
Zr   9.034061   4.508270   5.615262
Zr  11.740322   3.974059   7.273001
Zr  10.198163   3.589946  10.096199
Zr   9.642810   5.110605   0.483534
Cu   9.298482   6.875767   2.146645
Cu  10.129867   4.882671   3.021003
Zr  10.955464   6.619496   4.466144
Cu  12.011322   4.774444   4.830993
Cu  10.719104   5.997883   7.039498
Al   9.066120   5.072922   8.374138
Zr  11.856767   5.793282   9.908768
Zr  11.371955   8.572968   2.166445
Cu  11.261022   9.412228   4.846062
Cu  11.052974   8.120511   6.508495
Zr  10.360175   7.619286   8.877404
Cu  10.707397   9.361394  11.721291
Al  10.049755   7.439688  11.956978
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000  12.247262" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.114677   0.449581
Cu   1.016980   2.324410   2.153301
Cu   1.388239   0.339029   3.528693
Zr   0.066965   2.473407   5.200420
Zr   1.997096   2.317410   7.679707
Cu   2.262141   2.024004  10.553833
Zr   2.673782   3.770860   0.327713
Zr   0.768055   4.950884   2.606609
Cu   2.447375   3.121239   4.022662
Al   2.149599   4.935383   5.515334
Cu   2.712144   5.030743   8.021087
Cu   1.170410   4.288271   9.811894
Cu   0.416977   5.225715  12.044925
Cu   2.479182   6.305191   0.917191
Zr   0.229015   7.802491   1.459102
Zr   2.161858   7.572098   3.806719
Zr   1.384637   7.546739   7.016861
Zr   2.606650   6.474731  10.221737
Cu   1.998009   9.832234   2.077491
Cu   1.093174   9.889028   4.266542
Zr   1.547117  11.190660   6.881590
Cu   1.314876   9.341347   9.021640
Zr   0.209372  11.866637   9.769053
Cu   0.292100   9.813623  11.612107
Zr   2.630580   9.079076  11.467651
Zr   3.838208   1.460846   2.484810
Cu   5.866283   2.897546   3.480794
Cu   3.152013   1.090457   5.316255
Cu   4.486160   1.257145   7.731121
Cu   4.149132   1.288064  11.932336
Zr   5.829037   3.310723   0.452671
Zr   4.201267   5.016227   2.971455
Zr   4.528545   3.462637   5.988617
Zr   4.464127   3.587691   9.684523
Cu   4.633380   5.857241  12.168917
Zr   4.333934   8.287698   1.435048
Cu   5.040049   7.641523   3.965406
Zr   4.322431   6.688902   6.310022
Cu   5.076886   6.454367   8.848378
Zr   3.890007   9.098851   8.469104
Cu   4.908595   7.912656  10.893144
Cu   3.936558  10.891226   0.849110
Zr   4.096205  10.674414   3.584235
Cu   3.270547   9.197922   5.660317
Cu   4.097009  11.270891   6.548379
Zr   3.221318  11.731533   9.726347
Cu   5.932814  11.032010   8.418131
Al   5.464945  10.388236  10.947203
Zr   8.708476   1.794380   0.229809
Zr   6.307256   0.036042   1.179219
Cu   7.729415   1.228569   2.897751
Zr   6.157071   0.734628   5.194382
Cu   6.897922   1.880567   7.629567
Zr   6.357986   1.022760  10.231351
Cu   6.742226   6.062215   1.466536
Zr   8.115781   4.090706   2.776859
Cu   6.211415   5.342592   4.744479
Cu   7.419632   3.267161   5.354258
Zr   6.621242   4.606592   7.685035
Cu   7.593327   3.270559  10.104408
Zr   6.959987   5.950104  10.698719
Cu   8.147731   4.242224  12.384432
Zr   7.230532   8.646519   0.360316
Zr   7.636973   7.601516   3.920937
Cu   6.949205   7.129059   6.626602
Al   8.792718   8.949219   6.491012
Zr   6.985310   8.677233   8.971793
Cu   9.006985   7.754498  10.642871
Cu   8.855779  11.188463   1.152689
Cu   6.467347   9.804402   2.885222
Zr   8.539740  10.734894   4.109985
Zr   6.121506   9.585368   5.891876
Zr   8.542093  11.589428   7.335253
Zr   8.358901  10.929025  10.689068
Zr  10.492398   1.329476   2.672806
Cu   9.336917   1.504048   5.157579
Cu  11.000683   0.660783   7.479036
Zr   9.286259   3.118285   7.550205
Al   9.664903   1.272370   9.813572
Cu  11.642608   2.443449   8.837367
Zr  11.773497   2.283202  11.806153
Cu  10.496192   3.961809   1.244212
Cu  10.517337   3.998023   3.931530
Zr   9.034061   5.635338   5.727567
Zr  11.740322   4.967574   7.418461
Zr  10.198163   4.487433  10.298123
Zr   9.642810   6.388256   0.493205
Cu   9.298482   8.594709   2.189578
Cu  10.129867   6.103339   3.081423
Zr  10.955464   8.274371   4.555467
Cu  12.011322   5.968055   4.927613
Cu  10.719104   7.497354   7.180288
Al   9.066120   6.341152   8.541620
Zr  11.856767   7.241602  10.106943
Zr  11.371955  10.716211   2.209774
Cu  11.261022  11.765285   4.942983
Cu  11.052974  10.150639   6.638665
Zr  10.360175   9.524108   9.054952
Cu  10.707397  11.701743  11.955716
Al  10.049755   9.299610  12.196118
100
Lattice=" 12.007120   0.000000   0.000000    0.000000  12.007120   0.000000    0.000000   0.000000   9.605696" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.623315   0.114677   0.352613
Cu   1.016980   2.324410   1.688864
Cu   1.388239   0.339029   2.767603
Zr   0.066965   2.473407   4.078761
Zr   1.997096   2.317410   6.023300
Cu   2.262141   2.024004   8.277516
Zr   2.673782   3.770860   0.257030
Zr   0.768055   4.950884   2.044399
Cu   2.447375   3.121239   3.155029
Al   2.149599   4.935383   4.325752
Cu   2.712144   5.030743   6.291049
Cu   1.170410   4.288271   7.695603
Cu   0.416977   5.225715   9.447000
Cu   2.479182   6.305191   0.719366
Zr   0.229015   7.802491   1.144394
Zr   2.161858   7.572098   2.985662
Zr   1.384637   7.546739   5.503420
Zr   2.606650   6.474731   8.017048
Cu   1.998009   9.832234   1.629405
Cu   1.093174   9.889028   3.346307
Zr   1.547117  11.190660   5.397325
Cu   1.314876   9.341347   7.075796
Zr   0.209372  11.866637   7.662003
Cu   0.292100   9.813623   9.107535
Zr   2.630580   9.079076   8.994236
Zr   3.838208   1.460846   1.948871
Cu   5.866283   2.897546   2.730035
Cu   3.152013   1.090457   4.169612
Cu   4.486160   1.257145   6.063624
Cu   4.149132   1.288064   9.358695
Zr   5.829037   3.310723   0.355036
Zr   4.201267   5.016227   2.330553
Zr   4.528545   3.462637   4.696955
Zr   4.464127   3.587691   7.595704
Cu   4.633380   5.857241   9.544248
Zr   4.333934   8.287698   1.125528
Cu   5.040049   7.641523   3.110123
Zr   4.322431   6.688902   4.949037
Cu   5.076886   6.454367   6.939904
Zr   3.890007   9.098851   6.642435
Cu   4.908595   7.912656   8.543642
Cu   3.936558  10.891226   0.665969
Zr   4.096205  10.674414   2.811165
Cu   3.270547   9.197922   4.439465
Cu   4.097009  11.270891   5.135983
Zr   3.221318  11.731533   7.628508
Cu   5.932814  11.032010   6.602456
Al   5.464945  10.388236   8.586042
Zr   8.708476   1.794380   0.180242
Zr   6.307256   0.036042   0.924878
Cu   7.729415   1.228569   2.272746
Zr   6.157071   0.734628   4.074025
Cu   6.897922   1.880567   5.983974
Zr   6.357986   1.022760   8.024589
Cu   6.742226   6.062215   1.150224
Zr   8.115781   4.090706   2.177928
Cu   6.211415   5.342592   3.721160
Cu   7.419632   3.267161   4.199418
Zr   6.621242   4.606592   6.027478
Cu   7.593327   3.270559   7.925026
Zr   6.959987   5.950104   8.391152
Cu   8.147731   4.242224   9.713280
Zr   7.230532   8.646519   0.282601
Zr   7.636973   7.601516   3.075244
Cu   6.949205   7.129059   5.197335
Al   8.792718   8.949219   5.090990
Zr   6.985310   8.677233   7.036701
Cu   9.006985   7.754498   8.347350
Cu   8.855779  11.188463   0.904070
Cu   6.467347   9.804402   2.262919
Zr   8.539740  10.734894   3.223518
Zr   6.121506   9.585368   4.621079
Zr   8.542093  11.589428   5.753140
Zr   8.358901  10.929025   8.383583
Zr  10.492398   1.329476   2.096318
Cu   9.336917   1.504048   4.045160
Cu  11.000683   0.660783   5.865910
Zr   9.286259   3.118285   5.921729
Al   9.664903   1.272370   7.696919
Cu  11.642608   2.443449   6.931269
Zr  11.773497   2.283202   9.259728
Cu  10.496192   3.961809   0.975852
Cu  10.517337   3.998023   3.083553
Zr   9.034061   5.635338   4.492209
Zr  11.740322   4.967574   5.818401
Zr  10.198163   4.487433   8.076959
Zr   9.642810   6.388256   0.386827
Cu   9.298482   8.594709   1.717316
Cu  10.129867   6.103339   2.416803
Zr  10.955464   8.274371   3.572915
Cu  12.011322   5.968055   3.864794
Cu  10.719104   7.497354   5.631599
Al   9.066120   6.341152   6.699310
Zr  11.856767   7.241602   7.927014
Zr  11.371955  10.716211   1.733156
Cu  11.261022  11.765285   3.876849
Cu  11.052974  10.150639   5.206796
Zr  10.360175   9.524108   7.101923
Cu  10.707397  11.701743   9.377032
Al  10.049755   9.299610   9.565583
100
Lattice=" 12.127191   0.000000   0.000000    0.000000  12.127191   0.000000    0.000000   0.000000  12.127191" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.639548   0.115824   0.445173
Cu   1.027150   2.347654   2.132191
Cu   1.402122   0.342420   3.494098
Zr   0.067634   2.498141   5.149436
Zr   2.017067   2.340584   7.604416
Cu   2.284763   2.044244  10.450364
Zr   2.700519   3.808569   0.324501
Zr   0.775735   5.000393   2.581054
Cu   2.471849   3.152451   3.983224
Al   2.171095   4.984736   5.461262
Cu   2.739266   5.081051   7.942449
Cu   1.182114   4.331154   9.715699
Cu   0.421147   5.277972  11.926838
Cu   2.503974   6.368243   0.908199
Zr   0.231306   7.880516   1.444797
Zr   2.183477   7.647819   3.769398
Zr   1.398483   7.622206   6.948068
Zr   2.632716   6.539479  10.121524
Cu   2.017989   9.930557   2.057123
Cu   1.104106   9.987918   4.224713
Zr   1.562589  11.302566   6.814123
Cu   1.328024   9.434761   8.933192
Zr   0.211465  11.985303   9.673278
Cu   0.295021   9.911760  11.498263
Zr   2.656886   9.169866  11.355223
Zr   3.876590   1.475455   2.460449
Cu   5.924945   2.926522   3.446669
Cu   3.183533   1.101361   5.264135
Cu   4.531022   1.269717   7.655326
Cu   4.190624   1.300944  11.815353
Zr   5.887327   3.343830   0.448233
Zr   4.243280   5.066389   2.942323
Zr   4.573831   3.497264   5.929905
Zr   4.508768   3.623568   9.589576
Cu   4.679713   5.915814  12.049614
Zr   4.377273   8.370575   1.420979
Cu   5.090449   7.717939   3.926530
Zr   4.365655   6.755791   6.248159
Cu   5.127655   6.518911   8.761629
Zr   3.928907   9.189840   8.386074
Cu   4.957681   7.991783  10.786348
Cu   3.975924  11.000139   0.840785
Zr   4.137167  10.781158   3.549095
Cu   3.303253   9.289901   5.604824
Cu   4.137980  11.383600   6.484179
Zr   3.253531  11.848848   9.630991
Cu   5.992142  11.142330   8.335601
Al   5.519594  10.492118  10.839878
Zr   8.795561   1.812324   0.227556
Zr   6.370329   0.036402   1.167658
Cu   7.806710   1.240854   2.869342
Zr   6.218642   0.741974   5.143457
Cu   6.966902   1.899373   7.554767
Zr   6.421566   1.032988  10.131043
Cu   6.809648   6.122837   1.452158
Zr   8.196938   4.131613   2.749634
Cu   6.273529   5.396018   4.697965
Cu   7.493828   3.299833   5.301765
Zr   6.687455   4.652658   7.609691
Cu   7.669260   3.303265  10.005345
Zr   7.029587   6.009605  10.593829
Cu   8.229209   4.284646  12.263016
Zr   7.302837   8.732984   0.356783
Zr   7.713342   7.677531   3.882496
Cu   7.018697   7.200350   6.561635
Al   8.880645   9.038711   6.427375
Zr   7.055163   8.764006   8.883835
Cu   9.097055   7.832043  10.538529
Cu   8.944337  11.300347   1.141388
Cu   6.532020   9.902446   2.856936
Zr   8.625137  10.842243   4.069691
Zr   6.182721   9.681222   5.834113
Zr   8.627514  11.705323   7.263339
Zr   8.442490  11.038315  10.584273
Zr  10.597322   1.342771   2.646602
Cu   9.430286   1.519088   5.107015
Cu  11.110690   0.667391   7.405712
Zr   9.379121   3.149468   7.476183
Al   9.761552   1.285094   9.717361
Cu  11.759034   2.467883   8.750726
Zr  11.891232   2.306034  11.690406
Cu  10.601154   4.001427   1.232013
Cu  10.622510   4.038003   3.892986
Zr   9.124402   5.691691   5.671414
Zr  11.857725   5.017249   7.345731
Zr  10.300145   4.532307  10.197161
Zr   9.739238   6.452139   0.488369
Cu   9.391467   8.680656   2.168111
Cu  10.231165   6.164373   3.051213
Zr  11.065019   8.357114   4.510806
Cu  12.131436   6.027735   4.879303
Cu  10.826295   7.572327   7.109893
Al   9.156781   6.404564   8.457879
Zr  11.975335   7.314018  10.007855
Zr  11.485675  10.823373   2.188109
Cu  11.373632  11.882937   4.894522
Cu  11.163504  10.252146   6.573580
Zr  10.463777   9.619349   8.966178
Cu  10.814471  11.818760  11.838503
Al  10.150253   9.392607  12.076548
100
Lattice=" 10.806408   0.000000   0.000000    0.000000  10.806408   0.000000    0.000000   0.000000  10.806408" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.460983   0.103209   0.396689
Cu   0.915282   2.091969   1.899972
Cu   1.249415   0.305126   3.113553
Zr   0.060268   2.226066   4.588606
Zr   1.797387   2.085669   6.776212
Cu   2.035927   1.821604   9.312206
Zr   2.406403   3.393774   0.289159
Zr   0.691249   4.455795   2.299949
Cu   2.202638   2.809115   3.549408
Al   1.934639   4.441844   4.866471
Cu   2.440930   4.527669   7.077430
Cu   1.053369   3.859444   8.657554
Cu   0.375280   4.703143  10.627875
Cu   2.231264   5.674672   0.809286
Zr   0.206114   7.022242   1.287443
Zr   1.945672   6.814888   3.358869
Zr   1.246173   6.792065   6.191348
Zr   2.345985   5.827258   9.019179
Cu   1.798208   8.849011   1.833080
Cu   0.983856   8.900125   3.764596
Zr   1.392406  10.071594   6.071991
Cu   1.183388   8.407213   7.960270
Zr   0.188435  10.679973   8.619753
Cu   0.262890   8.832261  10.245977
Zr   2.367522   8.171168  10.118515
Zr   3.454387   1.314762   2.192480
Cu   5.279654   2.607792   3.071289
Cu   2.836812   0.981411   4.690813
Cu   4.037544   1.131431   6.821577
Cu   3.734219   1.159257  10.528532
Zr   5.246133   2.979651   0.399416
Zr   3.781141   4.514604   2.621872
Zr   4.075691   3.116374   5.284074
Zr   4.017714   3.228922   8.545167
Cu   4.170042   5.271517  10.737279
Zr   3.900541   7.458929   1.266219
Cu   4.536044   6.877371   3.498888
Zr   3.890188   6.020012   5.567667
Cu   4.569198   5.808931   7.807392
Zr   3.501006   8.188966   7.472739
Cu   4.417735   7.121390   9.611597
Cu   3.542902   9.802104   0.749215
Zr   3.686584   9.606972   3.162560
Cu   2.943493   8.278130   4.994398
Cu   3.687309  10.143802   5.777981
Zr   2.899186  10.558379   8.582071
Cu   5.339533   9.928809   7.427763
Al   4.918450   9.349412   9.659297
Zr   7.837628   1.614942   0.202773
Zr   5.676530   0.032438   1.040487
Cu   6.956474   1.105712   2.556839
Zr   5.541364   0.661165   4.583279
Cu   6.208130   1.692510   6.731971
Zr   5.722188   0.920484   9.027662
Cu   6.068003   5.455993   1.294003
Zr   7.304202   3.681635   2.450169
Cu   5.590274   4.808333   4.186305
Cu   6.677669   2.940445   4.724345
Zr   5.959118   4.145932   6.780913
Cu   6.833994   2.943503   8.915654
Zr   6.263988   5.355094   9.440046
Cu   7.332958   3.818001  10.927440
Zr   6.507478   7.781867   0.317926
Zr   6.873275   6.841364   3.459650
Cu   6.254284   6.416153   5.847002
Al   7.913446   8.054297   5.727364
Zr   6.286779   7.809510   7.916288
Cu   8.106286   6.979048   9.390769
Cu   7.970201  10.069616   1.017079
Cu   5.820612   8.823962   2.545784
Zr   7.685766   9.661404   3.626458
Zr   5.509355   8.626831   5.198714
Zr   7.687884  10.430485   6.472282
Zr   7.523011   9.836122   9.431530
Zr   9.443158   1.196529   2.358358
Cu   8.403225   1.353643   4.550805
Cu   9.900615   0.594705   6.599149
Zr   8.357633   2.806457   6.661945
Al   8.698413   1.145133   8.659034
Cu  10.478347   2.199104   7.797677
Zr  10.596148   2.054882  10.417194
Cu   9.446573   3.565628   1.097834
Cu   9.465603   3.598220   3.468997
Zr   8.130655   5.071804   5.053736
Zr  10.566290   4.470816   6.545701
Zr   9.178347   4.038690   9.086579
Zr   8.678529   5.749431   0.435181
Cu   8.368634   7.735238   1.931980
Cu   9.116880   5.493005   2.718903
Zr   9.859918   7.446933   4.019530
Cu  10.810190   5.371249   4.347893
Cu   9.647194   6.747618   6.335548
Al   8.159508   5.707037   7.536724
Zr  10.671090   6.517442   8.917891
Zr  10.234760   9.644589   1.949800
Cu  10.134919  10.588756   4.361455
Cu   9.947677   9.135575   5.857646
Zr   9.324158   8.571697   7.989664
Cu   9.636658  10.531569  10.549161
Al   9.044780   8.369649  10.761280
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.085687   0.612833
Zr   1.276475   2.241449   3.889429
Zr   1.253932   2.327383   7.136400
Cu   3.209005  -0.062306   7.422079
Zr   1.466756   0.788044   9.776137
Zr   1.135840   5.245353   1.957392
Cu   1.841227   4.662369   5.899655
Cu   1.474875   5.602302   8.113840
Zr   2.152008   4.065862  10.270136
Zr   1.238727   8.342242   1.547405
Cu   1.999404   6.772593   3.986617
Cu   1.652712   8.289324   7.554349
Cu   0.361167   7.071892   5.995630
Zr   0.454845   6.520255  10.688325
Cu   0.247084  11.250015   0.109835
Zr   1.918106  11.445316   2.347573
Zr   1.860840   9.293920   4.873104
Cu   1.953753  12.039205   5.177122
Zr   0.724345  11.026153   7.445030
Zr   1.713737   9.501183  10.275348
Zr   5.926186   1.728654   0.962723
Cu   3.551445   1.434496   2.670160
Al   5.103559   3.020190   3.378748
Zr   3.919407   2.269998   5.772969
Al   5.760683   0.259417   7.312148
Al   3.731697   2.084966   8.716389
Cu   5.779323   0.853065   9.817213
Cu   4.325202   2.459798  11.065511
Zr   3.505482   0.046605  11.790134
Zr   3.521059   3.927430   1.238282
Cu   3.062575   4.418523   3.892264
Cu   5.571159   4.531504   5.574666
Cu   3.766840   4.412409   7.910276
Zr   5.268653   4.889858  10.357211
Cu   5.584238   6.898246   0.391879
Al   3.124669   6.549849  -0.064495
Zr   4.423927   6.423992   2.759937
Cu   4.819741   8.588647   4.818492
Cu   5.703177   8.303977   7.447072
Zr   3.711868   6.522741   6.230661
Zr   3.561150   7.315066   9.201777
Cu   4.735260  11.350121   2.044935
Cu   3.524266   9.345901   2.875321
Zr   4.453437  11.410954   4.832737
Cu   3.512183   9.632085   6.763465
Zr   4.456259  10.343796   9.185863
Zr   4.171781   9.115614  12.125319
Cu   8.580035   1.035342   0.753674
Zr   6.997620   0.392247   3.479767
Cu   6.627544   2.319673   5.288146
Zr   8.478968   1.007679   6.527581
Zr   8.403603   0.369597   9.599993
Zr   7.477086   2.912673  10.767894
Al   6.151849   4.682367   1.142143
Zr   8.881208   3.973934   1.300712
Cu   6.900576   4.536609   3.543711
Zr   8.459643   4.554901   6.163102
Cu   5.903354   5.747267   7.925974
Cu   8.109697   5.327841   8.963287
Zr   6.384117   3.021692   7.887409
Cu   7.862379   5.872740  11.530914
Zr   8.301395   8.431347   0.322636
Cu   7.468619   6.493904   2.041849
Zr   6.863224   6.942408   5.048251
Zr   8.424489   7.659500   7.574010
Zr   6.525624   7.928436   9.960448
Cu   8.331468  10.754166   1.959097
Zr   6.192108   9.113584   2.530059
Zr   7.223799  10.088791   5.615886
Cu   7.039872  10.315499   8.446108
Al   9.087978   9.678805   9.698466
Zr   6.550161  10.833687  11.576685
Zr  10.845121   0.391684   2.076198
Zr  11.294693   0.607324   5.327288
Zr   9.130375   2.512187   3.785636
Cu  10.720513   2.912829   6.638485
Cu  10.920234   1.033097   8.311243
Zr  10.603965   1.674655  11.220734
Cu   9.065159   5.584526   3.702980
Cu  11.315772   3.397196   2.274850
Zr  11.583111   4.780576   4.681538
Zr  10.746960   5.605509   7.801595
Cu  11.720377   3.417602   9.394783
Cu   9.341313   2.970539   8.643991
Cu   9.814546   4.816198  10.733701
Cu  11.604069   4.221432  12.029597
Zr  10.513779   6.595836   1.159012
Cu  11.724473   7.491006   3.575538
Zr   9.087486   8.360642   3.360769
Cu   9.940968   6.827949   5.611766
Zr  11.371416   8.387593   8.619081
Cu  11.256032   8.906057  11.352728
Cu   9.488597   7.319150  10.134082
Cu  10.872829   9.605782   1.613450
Cu  11.954880  10.208907   3.509001
Zr  10.695796   9.443077   5.684897
Cu   9.339932  11.327974   4.131475
Cu   9.779896  10.748137   7.700227
Cu  11.107596  11.169209   9.879378
Cu   9.665041  11.071228  11.890240
100
Lattice=" 12.010380   6.005190   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.766993   0.612833
Zr   1.276475   2.879687   3.889429
Zr   1.253932   2.954349   7.136400
Cu   3.209005   1.542196   7.422079
Zr   1.466756   1.521422   9.776137
Zr   1.135840   5.813273   1.957392
Cu   1.841227   5.582983   5.899655
Cu   1.474875   6.339739   8.113840
Zr   2.152008   5.141866  10.270136
Zr   1.238727   8.961605   1.547405
Cu   1.999404   7.772295   3.986617
Cu   1.652712   9.115680   7.554349
Cu   0.361167   7.252475   5.995630
Zr   0.454845   6.747678  10.688325
Cu   0.247084  11.373557   0.109835
Zr   1.918106  12.404369   2.347573
Zr   1.860840  10.224340   4.873104
Cu   1.953753  13.016081   5.177122
Zr   0.724345  11.388326   7.445030
Zr   1.713737  10.358052  10.275348
Zr   5.926186   4.691747   0.962723
Cu   3.551445   3.210218   2.670160
Al   5.103559   5.571970   3.378748
Zr   3.919407   4.229702   5.772969
Al   5.760683   3.139758   7.312148
Al   3.731697   3.950815   8.716389
Cu   5.779323   3.742726   9.817213
Cu   4.325202   4.622399  11.065511
Zr   3.505482   1.799346  11.790134
Zr   3.521059   5.687960   1.238282
Cu   3.062575   5.949810   3.892264
Cu   5.571159   7.317084   5.574666
Cu   3.766840   6.295829   7.910276
Zr   5.268653   7.524185  10.357211
Cu   5.584238   9.690365   0.391879
Al   3.124669   8.112183  -0.064495
Zr   4.423927   8.635956   2.759937
Cu   4.819741  10.998517   4.818492
Cu   5.703177  11.155565   7.447072
Zr   3.711868   8.378675   6.230661
Zr   3.561150   9.095641   9.201777
Cu   4.735260  13.717752   2.044935
Cu   3.524266  11.108034   2.875321
Zr   4.453437  13.637672   4.832737
Cu   3.512183  11.388176   6.763465
Zr   4.456259  12.571925   9.185863
Zr   4.171781  11.201505  12.125319
Cu   8.580035   5.325359   0.753674
Zr   6.997620   3.891057   3.479767
Cu   6.627544   5.633445   5.288146
Zr   8.478968   5.247163   6.527581
Zr   8.403603   4.571398   9.599993
Zr   7.477086   6.651216  10.767894
Al   6.151849   7.758291   1.142143
Zr   8.881208   8.414538   1.300712
Cu   6.900576   7.986897   3.543711
Zr   8.459643   8.784722   6.163102
Cu   5.903354   8.698944   7.925974
Cu   8.109697   9.382689   8.963287
Zr   6.384117   6.213750   7.887409
Cu   7.862379   9.803929  11.530914
Zr   8.301395  12.582044   0.322636
Cu   7.468619  10.228214   2.041849
Zr   6.863224  10.374020   5.048251
Zr   8.424489  11.871744   7.574010
Zr   6.525624  11.191248   9.960448
Cu   8.331468  14.919901   1.959097
Zr   6.192108  12.209638   2.530059
Zr   7.223799  13.700691   5.615886
Cu   7.039872  13.835435   8.446108
Al   9.087978  14.222794   9.698466
Zr   6.550161  14.108768  11.576685
Zr  10.845121   5.814244   2.076198
Zr  11.294693   6.254671   5.327288
Zr   9.130375   7.077375   3.785636
Cu  10.720513   8.273086   6.638485
Cu  10.920234   6.493214   8.311243
Zr  10.603965   6.976638  11.220734
Cu   9.065159  10.117106   3.702980
Cu  11.315772   9.055082   2.274850
Zr  11.583111  10.572131   4.681538
Zr  10.746960  10.978989   7.801595
Cu  11.720377   9.277790   9.394783
Cu   9.341313   7.641196   8.643991
Cu   9.814546   9.723472  10.733701
Cu  11.604069  10.023467  12.029597
Zr  10.513779  11.852726   1.159012
Cu  11.724473  13.353243   3.575538
Zr   9.087486  12.904385   3.360769
Cu   9.940968  11.798433   5.611766
Zr  11.371416  14.073301   8.619081
Cu  11.256032  14.534073  11.352728
Cu   9.488597  12.063448  10.134082
Cu  10.872829  15.042196   1.613450
Cu  11.954880  16.186347   3.509001
Zr  10.695796  14.790975   5.684897
Cu   9.339932  15.997940   4.131475
Cu   9.779896  15.638085   7.700227
Cu  11.107596  16.723007   9.879378
Cu   9.665041  15.903749  11.890240
100
Lattice=" 12.010380   0.000000   6.005190    0.000000  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.085687   1.294140
Zr   1.276475   2.241449   4.527667
Zr   1.253932   2.327383   7.763366
Cu   3.209005  -0.062306   9.026581
Zr   1.466756   0.788044  10.509515
Zr   1.135840   5.245353   2.525312
Cu   1.841227   4.662369   6.820268
Cu   1.474875   5.602302   8.851278
Zr   2.152008   4.065862  11.346140
Zr   1.238727   8.342242   2.166769
Cu   1.999404   6.772593   4.986319
Cu   1.652712   8.289324   8.380705
Cu   0.361167   7.071892   6.176213
Zr   0.454845   6.520255  10.915748
Cu   0.247084  11.250015   0.233377
Zr   1.918106  11.445316   3.306626
Zr   1.860840   9.293920   5.803524
Cu   1.953753  12.039205   6.153999
Zr   0.724345  11.026153   7.807203
Zr   1.713737   9.501183  11.132217
Zr   5.926186   1.728654   3.925816
Cu   3.551445   1.434496   4.445882
Al   5.103559   3.020190   5.930527
Zr   3.919407   2.269998   7.732673
Al   5.760683   0.259417  10.192489
Al   3.731697   2.084966  10.582238
Cu   5.779323   0.853065  12.706874
Cu   4.325202   2.459798  13.228112
Zr   3.505482   0.046605  13.542874
Zr   3.521059   3.927430   2.998812
Cu   3.062575   4.418523   5.423551
Cu   5.571159   4.531504   8.360245
Cu   3.766840   4.412409   9.793696
Zr   5.268653   4.889858  12.991538
Cu   5.584238   6.898246   3.183999
Al   3.124669   6.549849   1.497839
Zr   4.423927   6.423992   4.971901
Cu   4.819741   8.588647   7.228363
Cu   5.703177   8.303977  10.298661
Zr   3.711868   6.522741   8.086595
Zr   3.561150   7.315066  10.982352
Cu   4.735260  11.350121   4.412566
Cu   3.524266   9.345901   4.637454
Zr   4.453437  11.410954   7.059455
Cu   3.512183   9.632085   8.519557
Zr   4.456259  10.343796  11.413993
Zr   4.171781   9.115614  14.211210
Cu   8.580035   1.035342   5.043692
Zr   6.997620   0.392247   6.978577
Cu   6.627544   2.319673   8.601918
Zr   8.478968   1.007679  10.767065
Zr   8.403603   0.369597  13.801794
Zr   7.477086   2.912673  14.506437
Al   6.151849   4.682367   4.218067
Zr   8.881208   3.973934   5.741316
Cu   6.900576   4.536609   6.993999
Zr   8.459643   4.554901  10.392924
Cu   5.903354   5.747267  10.877651
Cu   8.109697   5.327841  13.018135
Zr   6.384117   3.021692  11.079467
Cu   7.862379   5.872740  15.462103
Zr   8.301395   8.431347   4.473333
Cu   7.468619   6.493904   5.776158
Zr   6.863224   6.942408   8.479863
Zr   8.424489   7.659500  11.786254
Zr   6.525624   7.928436  13.223260
Cu   8.331468  10.754166   6.124831
Zr   6.192108   9.113584   5.626112
Zr   7.223799  10.088791   9.227785
Cu   7.039872  10.315499  11.966044
Al   9.087978   9.678805  14.242455
Zr   6.550161  10.833687  14.851766
Zr  10.845121   0.391684   7.498759
Zr  11.294693   0.607324  10.974635
Zr   9.130375   2.512187   8.350823
Cu  10.720513   2.912829  11.998742
Cu  10.920234   1.033097  13.771360
Zr  10.603965   1.674655  16.522716
Cu   9.065159   5.584526   8.235560
Cu  11.315772   3.397196   7.932736
Zr  11.583111   4.780576  10.473093
Zr  10.746960   5.605509  13.175075
Cu  11.720377   3.417602  15.254972
Cu   9.341313   2.970539  13.314647
Cu   9.814546   4.816198  15.640974
Cu  11.604069   4.221432  17.831631
Zr  10.513779   6.595836   6.415902
Cu  11.724473   7.491006   9.437775
Zr   9.087486   8.360642   7.904511
Cu   9.940968   6.827949  10.582250
Zr  11.371416   8.387593  14.304789
Cu  11.256032   8.906057  16.980744
Cu   9.488597   7.319150  14.878381
Cu  10.872829   9.605782   7.049865
Cu  11.954880  10.208907   9.486441
Zr  10.695796   9.443077  11.032795
Cu   9.339932  11.327974   8.801441
Cu   9.779896  10.748137  12.590175
Cu  11.107596  11.169209  15.433176
Cu   9.665041  11.071228  16.722761
100
Lattice=" 12.010380   0.000000   0.000000    6.005190  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   2.405457   2.085687   0.612833
Zr   2.397200   2.241449   3.889429
Zr   2.417623   2.327383   7.136400
Cu   3.177852  -0.062306   7.422079
Zr   1.860778   0.788044   9.776137
Zr   3.758516   5.245353   1.957392
Cu   4.172412   4.662369   5.899655
Cu   4.276026   5.602302   8.113840
Zr   4.184939   4.065862  10.270136
Zr   5.409847   8.342242   1.547405
Cu   5.385701   6.772593   3.986617
Cu   5.797374   8.289324   7.554349
Cu   3.897112   7.071892   5.995630
Zr   3.714973   6.520255  10.688325
Cu   5.872091  11.250015   0.109835
Zr   7.640764  11.445316   2.347573
Zr   6.507800   9.293920   4.873104
Cu   7.973355  12.039205   5.177122
Zr   6.237422  11.026153   7.445030
Zr   6.464329   9.501183  10.275348
Zr   6.790513   1.728654   0.962723
Cu   4.268693   1.434496   2.670160
Al   6.613654   3.020190   3.378748
Zr   5.054406   2.269998   5.772969
Al   5.890391   0.259417   7.312148
Al   4.774180   2.084966   8.716389
Cu   6.205855   0.853065   9.817213
Cu   5.555101   2.459798  11.065511
Zr   3.528784   0.046605  11.790134
Zr   5.484774   3.927430   1.238282
Cu   5.271836   4.418523   3.892264
Cu   7.836911   4.531504   5.574666
Cu   5.973044   4.412409   7.910276
Zr   7.713582   4.889858  10.357211
Cu   9.033361   6.898246   0.391879
Al   6.399593   6.549849  -0.064495
Zr   7.635923   6.423992   2.759937
Cu   9.114065   8.588647   4.818492
Cu   9.855165   8.303977   7.447072
Zr   6.973239   6.522741   6.230661
Zr   7.218683   7.315066   9.201777
Cu  10.410321  11.350121   2.044935
Cu   8.197216   9.345901   2.875321
Zr  10.158914  11.410954   4.832737
Cu   8.328226   9.632085   6.763465
Zr   9.628157  10.343796   9.185863
Zr   8.729589   9.115614  12.125319
Cu   9.097706   1.035342   0.753674
Zr   7.193743   0.392247   3.479767
Cu   7.787380   2.319673   5.288146
Zr   8.982808   1.007679   6.527581
Zr   8.588401   0.369597   9.599993
Zr   8.933423   2.912673  10.767894
Al   8.493032   4.682367   1.142143
Zr  10.868175   3.973934   1.300712
Cu   9.168880   4.536609   3.543711
Zr  10.737094   4.554901   6.163102
Cu   8.776988   5.747267   7.925974
Cu  10.773617   5.327841   8.963287
Zr   7.894963   3.021692   7.887409
Cu  10.798749   5.872740  11.530914
Zr  12.517068   8.431347   0.322636
Cu  10.715571   6.493904   2.041849
Zr  10.334428   6.942408   5.048251
Zr  12.254239   7.659500   7.574010
Zr  10.489842   7.928436   9.960448
Cu  13.708552  10.754166   1.959097
Zr  10.748900   9.113584   2.530059
Zr  12.268195  10.088791   5.615886
Cu  12.197622  10.315499   8.446108
Al  13.927381   9.678805   9.698466
Zr  11.967005  10.833687  11.576685
Zr  11.040963   0.391684   2.076198
Zr  11.598356   0.607324   5.327288
Zr  10.386469   2.512187   3.785636
Cu  12.176928   2.912829   6.638485
Cu  11.436782   1.033097   8.311243
Zr  11.441292   1.674655  11.220734
Cu  11.857422   5.584526   3.702980
Cu  13.014370   3.397196   2.274850
Zr  13.973399   4.780576   4.681538
Zr  13.549714   5.605509   7.801595
Cu  13.429178   3.417602   9.394783
Cu  10.826583   2.970539   8.643991
Cu  12.222645   4.816198  10.733701
Cu  13.714785   4.221432  12.029597
Zr  13.811697   6.595836   1.159012
Cu  15.469976   7.491006   3.575538
Zr  13.267807   8.360642   3.360769
Cu  13.354942   6.827949   5.611766
Zr  15.565212   8.387593   8.619081
Cu  15.709061   8.906057  11.352728
Cu  13.148171   7.319150  10.134082
Cu  15.675720   9.605782   1.613450
Cu  17.059334  10.208907   3.509001
Zr  15.417334   9.443077   5.684897
Cu  15.003919  11.327974   4.131475
Cu  15.153965  10.748137   7.700227
Cu  16.692200  11.169209   9.879378
Cu  15.200655  11.071228  11.890240
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   6.005190    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.085687   1.655677
Zr   1.276475   2.241449   5.010154
Zr   1.253932   2.327383   8.300091
Cu   3.209005  -0.062306   7.390925
Zr   1.466756   0.788044  10.170159
Zr   1.135840   5.245353   4.580068
Cu   1.841227   4.662369   8.230840
Cu   1.474875   5.602302  10.914991
Zr   2.152008   4.065862  12.303067
Zr   1.238727   8.342242   5.718526
Cu   1.999404   6.772593   7.372914
Cu   1.652712   8.289324  11.699011
Cu   0.361167   7.071892   9.531576
Zr   0.454845   6.520255  13.948453
Cu   0.247084  11.250015   5.734842
Zr   1.918106  11.445316   8.070231
Zr   1.860840   9.293920   9.520064
Cu   1.953753  12.039205  11.196725
Zr   0.724345  11.026153  12.958107
Zr   1.713737   9.501183  15.025940
Zr   5.926186   1.728654   1.827050
Cu   3.551445   1.434496   3.387408
Al   5.103559   3.020190   4.888843
Zr   3.919407   2.269998   6.907968
Al   5.760683   0.259417   7.441856
Al   3.731697   2.084966   9.758872
Cu   5.779323   0.853065  10.243745
Cu   4.325202   2.459798  12.295410
Zr   3.505482   0.046605  11.813436
Zr   3.521059   3.927430   3.201997
Cu   3.062575   4.418523   6.101525
Cu   5.571159   4.531504   7.840418
Cu   3.766840   4.412409  10.116481
Zr   5.268653   4.889858  12.802140
Cu   5.584238   6.898246   3.841002
Al   3.124669   6.549849   3.210429
Zr   4.423927   6.423992   5.971933
Cu   4.819741   8.588647   9.112816
Cu   5.703177   8.303977  11.599061
Zr   3.711868   6.522741   9.492032
Zr   3.561150   7.315066  12.859310
Cu   4.735260  11.350121   7.719996
Cu   3.524266   9.345901   7.548272
Zr   4.453437  11.410954  10.538214
Cu   3.512183   9.632085  11.579508
Zr   4.456259  10.343796  14.357761
Zr   4.171781   9.115614  16.683126
Cu   8.580035   1.035342   1.271345
Zr   6.997620   0.392247   3.675891
Cu   6.627544   2.319673   6.447983
Zr   8.478968   1.007679   7.031421
Zr   8.403603   0.369597   9.784791
Zr   7.477086   2.912673  12.224231
Al   6.151849   4.682367   3.483326
Zr   8.881208   3.973934   3.287679
Cu   6.900576   4.536609   5.812015
Zr   8.459643   4.554901   8.440553
Cu   5.903354   5.747267  10.799608
Cu   8.109697   5.327841  11.627207
Zr   6.384117   3.021692   9.398254
Cu   7.862379   5.872740  14.467283
Zr   8.301395   8.431347   4.538309
Cu   7.468619   6.493904   5.288801
Zr   6.863224   6.942408   8.519455
Zr   8.424489   7.659500  11.403760
Zr   6.525624   7.928436  13.924666
Cu   8.331468  10.754166   7.336180
Zr   6.192108   9.113584   7.086851
Zr   7.223799  10.088791  10.660281
Cu   7.039872  10.315499  13.603857
Al   9.087978   9.678805  14.537868
Zr   6.550161  10.833687  16.993529
Zr  10.845121   0.391684   2.272040
Zr  11.294693   0.607324   5.630950
Zr   9.130375   2.512187   5.041729
Cu  10.720513   2.912829   8.094900
Cu  10.920234   1.033097   8.827791
Zr  10.603965   1.674655  12.058061
Cu   9.065159   5.584526   6.495244
Cu  11.315772   3.397196   3.973448
Zr  11.583111   4.780576   7.071826
Zr  10.746960   5.605509  10.604349
Cu  11.720377   3.417602  11.103584
Cu   9.341313   2.970539  10.129260
Cu   9.814546   4.816198  13.141800
Cu  11.604069   4.221432  14.140313
Zr  10.513779   6.595836   4.456931
Cu  11.724473   7.491006   7.321041
Zr   9.087486   8.360642   7.541089
Cu   9.940968   6.827949   9.025741
Zr  11.371416   8.387593  12.812878
Cu  11.256032   8.906057  15.805756
Cu   9.488597   7.319150  13.793657
Cu  10.872829   9.605782   6.416341
Cu  11.954880  10.208907   8.613454
Zr  10.695796   9.443077  10.406436
Cu   9.339932  11.327974   9.795462
Cu   9.779896  10.748137  13.074295
Cu  11.107596  11.169209  15.463983
Cu   9.665041  11.071228  17.425854
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   0.000000    6.005190   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.669030   2.085687   0.612833
Zr   3.221190   2.241449   3.889429
Zr   4.822132   2.327383   7.136400
Cu   6.920045  -0.062306   7.422079
Zr   6.354824   0.788044   9.776137
Zr   2.114535   5.245353   1.957392
Cu   4.791055   4.662369   5.899655
Cu   5.531795   5.602302   8.113840
Zr   7.287076   4.065862  10.270136
Zr   2.012429   8.342242   1.547405
Cu   3.992713   6.772593   3.986617
Cu   5.429887   8.289324   7.554349
Cu   3.358981   7.071892   5.995630
Zr   5.799008   6.520255  10.688325
Cu   0.302001  11.250015   0.109835
Zr   3.091892  11.445316   2.347573
Zr   4.297392   9.293920   4.873104
Cu   4.542314  12.039205   5.177122
Zr   4.446860  11.026153   7.445030
Zr   6.851411   9.501183  10.275348
Zr   6.407547   1.728654   0.962723
Cu   4.886525   1.434496   2.670160
Al   6.792933   3.020190   3.378748
Zr   6.805892   2.269998   5.772969
Al   9.416756   0.259417   7.312148
Al   8.089892   2.084966   8.716389
Cu  10.687929   0.853065   9.817213
Cu   9.857958   2.459798  11.065511
Zr   9.400548   0.046605  11.790134
Zr   4.140200   3.927430   1.238282
Cu   5.008707   4.418523   3.892264
Cu   8.358492   4.531504   5.574666
Cu   7.721978   4.412409   7.910276
Zr  10.447259   4.889858  10.357211
Cu   5.780178   6.898246   0.391879
Al   3.092421   6.549849  -0.064495
Zr   5.803896   6.423992   2.759937
Cu   7.228988   8.588647   4.818492
Cu   9.426713   8.303977   7.447072
Zr   6.827198   6.522741   6.230661
Zr   8.162038   7.315066   9.201777
Cu   5.757728  11.350121   2.044935
Cu   4.961926   9.345901   2.875321
Zr   6.869805  11.410954   4.832737
Cu   6.893916   9.632085   6.763465
Zr   9.049191  10.343796   9.185863
Zr  10.234441   9.115614  12.125319
Cu   8.956872   1.035342   0.753674
Zr   8.737503   0.392247   3.479767
Cu   9.271617   2.319673   5.288146
Zr  11.742759   1.007679   6.527581
Zr  13.203599   0.369597   9.599993
Zr  12.861033   2.912673  10.767894
Al   6.722920   4.682367   1.142143
Zr   9.531564   3.973934   1.300712
Cu   8.672431   4.536609   3.543711
Zr  11.541195   4.554901   6.163102
Cu   9.866341   5.747267   7.925974
Cu  12.591340   5.327841   8.963287
Zr  10.327822   3.021692   7.887409
Cu  13.627836   5.872740  11.530914
Zr   8.462713   8.431347   0.322636
Cu   8.489543   6.493904   2.041849
Zr   9.387349   6.942408   5.048251
Zr  12.211494   7.659500   7.574010
Zr  11.505848   7.928436   9.960448
Cu   9.311017  10.754166   1.959097
Zr   7.457137   9.113584   2.530059
Zr  10.031742  10.088791   5.615886
Cu  11.262926  10.315499   8.446108
Al  13.937211   9.678805   9.698466
Zr  12.338504  10.833687  11.576685
Zr  11.883220   0.391684   2.076198
Zr  13.958338   0.607324   5.327288
Zr  11.023193   2.512187   3.785636
Cu  14.039756   2.912829   6.638485
Cu  15.075855   1.033097   8.311243
Zr  16.214331   1.674655  11.220734
Cu  10.916649   5.584526   3.702980
Cu  12.453197   3.397196   2.274850
Zr  13.923880   4.780576   4.681538
Zr  14.647757   5.605509   7.801595
Cu  16.417769   3.417602   9.394783
Cu  13.663309   2.970539   8.643991
Cu  15.181397   4.816198  10.733701
Cu  17.618867   4.221432  12.029597
Zr  11.093285   6.595836   1.159012
Cu  13.512242   7.491006   3.575538
Zr  10.767870   8.360642   3.360769
Cu  12.746850   6.827949   5.611766
Zr  15.680956   8.387593   8.619081
Cu  16.932396   8.906057  11.352728
Cu  14.555638   7.319150  10.134082
Cu  11.679554   9.605782   1.613450
Cu  13.709380  10.208907   3.509001
Zr  13.538244   9.443077   5.684897
Cu  11.405669  11.327974   4.131475
Cu  13.630010  10.748137   7.700227
Cu  16.047285  11.169209   9.879378
Cu  15.610161  11.071228  11.890240
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   6.005190  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.392103   0.612833
Zr   1.276475   4.186164   3.889429
Zr   1.253932   5.895583   7.136400
Cu   3.209005   3.648733   7.422079
Zr   1.466756   5.676113   9.776137
Zr   1.135840   6.224049   1.957392
Cu   1.841227   7.612197   5.899655
Cu   1.474875   9.659222   8.113840
Zr   2.152008   9.200930  10.270136
Zr   1.238727   9.115944   1.547405
Cu   1.999404   8.765902   3.986617
Cu   1.652712  12.066499   7.554349
Cu   0.361167  10.069707   5.995630
Zr   0.454845  11.864418  10.688325
Cu   0.247084  11.304932   0.109835
Zr   1.918106  12.619102   2.347573
Zr   1.860840  11.730472   4.873104
Cu   1.953753  14.627766   5.177122
Zr   0.724345  14.748669   7.445030
Zr   1.713737  14.638858  10.275348
Zr   5.926186   2.210016   0.962723
Cu   3.551445   2.769576   2.670160
Al   5.103559   4.709564   3.378748
Zr   3.919407   5.156483   5.772969
Al   5.760683   3.915491   7.312148
Al   3.731697   6.443161   8.716389
Cu   5.779323   5.761671   9.817213
Cu   4.325202   7.992554  11.065511
Zr   3.505482   5.941672  11.790134
Zr   3.521059   4.546571   1.238282
Cu   3.062575   6.364655   3.892264
Cu   5.571159   7.318837   5.574666
Cu   3.766840   8.367548   7.910276
Zr   5.268653  10.068464  10.357211
Cu   5.584238   7.094186   0.391879
Al   3.124669   6.517601  -0.064495
Zr   4.423927   7.803961   2.759937
Cu   4.819741  10.997893   4.818492
Cu   5.703177  12.027513   7.447072
Zr   3.711868   9.638072   6.230661
Zr   3.561150  11.915954   9.201777
Cu   4.735260  12.372589   2.044935
Cu   3.524266  10.783562   2.875321
Zr   4.453437  13.827322   4.832737
Cu   3.512183  13.013817   6.763465
Zr   4.456259  14.936727   9.185863
Zr   4.171781  15.178274  12.125319
Cu   8.580035   1.412179   0.753674
Zr   6.997620   2.132131   3.479767
Cu   6.627544   4.963746   5.288146
Zr   8.478968   4.271470   6.527581
Zr   8.403603   5.169593   9.599993
Zr   7.477086   8.296620  10.767894
Al   6.151849   5.253438   1.142143
Zr   8.881208   4.624291   1.300712
Cu   6.900576   6.308464   3.543711
Zr   8.459643   7.636452   6.163102
Cu   5.903354   9.710254   7.925974
Cu   8.109697   9.809484   8.963287
Zr   6.384117   6.965396   7.887409
Cu   7.862379  11.638196  11.530914
Zr   8.301395   8.592665   0.322636
Cu   7.468619   7.514829   2.041849
Zr   6.863224   9.466533   5.048251
Zr   8.424489  11.446505   7.574010
Zr   6.525624  12.908660   9.960448
Cu   8.331468  11.733715   1.959097
Zr   6.192108  10.378614   2.530059
Zr   7.223799  12.896734   5.615886
Cu   7.039872  14.538553   8.446108
Al   9.087978  14.528038   9.698466
Zr   6.550161  16.622030  11.576685
Zr  10.845121   1.429783   2.076198
Zr  11.294693   3.270968   5.327288
Zr   9.130375   4.405005   3.785636
Cu  10.720513   6.232072   6.638485
Cu  10.920234   5.188718   8.311243
Zr  10.603965   7.285022  11.220734
Cu   9.065159   7.436017   3.702980
Cu  11.315772   4.534621   2.274850
Zr  11.583111   7.121345   4.681538
Zr  10.746960   9.506306   7.801595
Cu  11.720377   8.114993   9.394783
Cu   9.341313   7.292535   8.643991
Cu   9.814546  10.183049  10.733701
Cu  11.604069  10.236231  12.029597
Zr  10.513779   7.175343   1.159012
Cu  11.724473   9.278775   3.575538
Zr   9.087486  10.041026   3.360769
Cu   9.940968   9.633832   5.611766
Zr  11.371416  12.697134   8.619081
Cu  11.256032  14.582421  11.352728
Cu   9.488597  12.386191  10.134082
Cu  10.872829  10.412507   1.613450
Cu  11.954880  11.963407   3.509001
Zr  10.695796  12.285526   5.684897
Cu   9.339932  13.393712   4.131475
Cu   9.779896  14.598251   7.700227
Cu  11.107596  16.108898   9.879378
Cu   9.665041  17.016348  11.890240
100
Lattice=" 12.250588   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.389866   2.085687   0.612833
Zr   1.302005   2.241449   3.889429
Zr   1.279010   2.327383   7.136400
Cu   3.273185  -0.062306   7.422079
Zr   1.496091   0.788044   9.776137
Zr   1.158556   5.245353   1.957392
Cu   1.878052   4.662369   5.899655
Cu   1.504372   5.602302   8.113840
Zr   2.195048   4.065862  10.270136
Zr   1.263501   8.342242   1.547405
Cu   2.039392   6.772593   3.986617
Cu   1.685767   8.289324   7.554349
Cu   0.368390   7.071892   5.995630
Zr   0.463942   6.520255  10.688325
Cu   0.252025  11.250015   0.109835
Zr   1.956468  11.445316   2.347573
Zr   1.898057   9.293920   4.873104
Cu   1.992828  12.039205   5.177122
Zr   0.738832  11.026153   7.445030
Zr   1.748012   9.501183  10.275348
Zr   6.044709   1.728654   0.962723
Cu   3.622474   1.434496   2.670160
Al   5.205630   3.020190   3.378748
Zr   3.997796   2.269998   5.772969
Al   5.875896   0.259417   7.312148
Al   3.806331   2.084966   8.716389
Cu   5.894909   0.853065   9.817213
Cu   4.411706   2.459798  11.065511
Zr   3.575591   0.046605  11.790134
Zr   3.591480   3.927430   1.238282
Cu   3.123826   4.418523   3.892264
Cu   5.682582   4.531504   5.574666
Cu   3.842176   4.412409   7.910276
Zr   5.374027   4.889858  10.357211
Cu   5.695923   6.898246   0.391879
Al   3.187162   6.549849  -0.064495
Zr   4.512406   6.423992   2.759937
Cu   4.916136   8.588647   4.818492
Cu   5.817241   8.303977   7.447072
Zr   3.786105   6.522741   6.230661
Zr   3.632373   7.315066   9.201777
Cu   4.829966  11.350121   2.044935
Cu   3.594751   9.345901   2.875321
Zr   4.542506  11.410954   4.832737
Cu   3.582427   9.632085   6.763465
Zr   4.545385  10.343796   9.185863
Zr   4.255217   9.115614  12.125319
Cu   8.751636   1.035342   0.753674
Zr   7.137572   0.392247   3.479767
Cu   6.760095   2.319673   5.288146
Zr   8.648547   1.007679   6.527581
Zr   8.571675   0.369597   9.599993
Zr   7.626628   2.912673  10.767894
Al   6.274886   4.682367   1.142143
Zr   9.058832   3.973934   1.300712
Cu   7.038587   4.536609   3.543711
Zr   8.628836   4.554901   6.163102
Cu   6.021421   5.747267   7.925974
Cu   8.271891   5.327841   8.963287
Zr   6.511800   3.021692   7.887409
Cu   8.019627   5.872740  11.530914
Zr   8.467422   8.431347   0.322636
Cu   7.617991   6.493904   2.041849
Zr   7.000488   6.942408   5.048251
Zr   8.592979   7.659500   7.574010
Zr   6.656136   7.928436   9.960448
Cu   8.498098  10.754166   1.959097
Zr   6.315950   9.113584   2.530059
Zr   7.368275  10.088791   5.615886
Cu   7.180670  10.315499   8.446108
Al   9.269738   9.678805   9.698466
Zr   6.681164  10.833687  11.576685
Zr  11.062023   0.391684   2.076198
Zr  11.520587   0.607324   5.327288
Zr   9.312982   2.512187   3.785636
Cu  10.934923   2.912829   6.638485
Cu  11.138639   1.033097   8.311243
Zr  10.816044   1.674655  11.220734
Cu   9.246462   5.584526   3.702980
Cu  11.542087   3.397196   2.274850
Zr  11.814773   4.780576   4.681538
Zr  10.961899   5.605509   7.801595
Cu  11.954785   3.417602   9.394783
Cu   9.528140   2.970539   8.643991
Cu  10.010837   4.816198  10.733701
Cu  11.836150   4.221432  12.029597
Zr  10.724054   6.595836   1.159012
Cu  11.958962   7.491006   3.575538
Zr   9.269236   8.360642   3.360769
Cu  10.139787   6.827949   5.611766
Zr  11.598844   8.387593   8.619081
Cu  11.481153   8.906057  11.352728
Cu   9.678368   7.319150  10.134082
Cu  11.090285   9.605782   1.613450
Cu  12.193978  10.208907   3.509001
Zr  10.909712   9.443077   5.684897
Cu   9.526731  11.327974   4.131475
Cu   9.975494  10.748137   7.700227
Cu  11.329748  11.169209   9.879378
Cu   9.858342  11.071228  11.890240
100
Lattice="  9.608304   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.090091   2.085687   0.612833
Zr   1.021180   2.241449   3.889429
Zr   1.003145   2.327383   7.136400
Cu   2.567204  -0.062306   7.422079
Zr   1.173405   0.788044   9.776137
Zr   0.908672   5.245353   1.957392
Cu   1.472982   4.662369   5.899655
Cu   1.179900   5.602302   8.113840
Zr   1.721606   4.065862  10.270136
Zr   0.990981   8.342242   1.547405
Cu   1.599523   6.772593   3.986617
Cu   1.322170   8.289324   7.554349
Cu   0.288933   7.071892   5.995630
Zr   0.363876   6.520255  10.688325
Cu   0.197667  11.250015   0.109835
Zr   1.534485  11.445316   2.347573
Zr   1.488672   9.293920   4.873104
Cu   1.563002  12.039205   5.177122
Zr   0.579476  11.026153   7.445030
Zr   1.370990   9.501183  10.275348
Zr   4.740949   1.728654   0.962723
Cu   2.841156   1.434496   2.670160
Al   4.082847   3.020190   3.378748
Zr   3.135526   2.269998   5.772969
Al   4.608546   0.259417   7.312148
Al   2.985358   2.084966   8.716389
Cu   4.623458   0.853065   9.817213
Cu   3.460162   2.459798  11.065511
Zr   2.804385   0.046605  11.790134
Zr   2.816847   3.927430   1.238282
Cu   2.450060   4.418523   3.892264
Cu   4.456927   4.531504   5.574666
Cu   3.013472   4.412409   7.910276
Zr   4.214923   4.889858  10.357211
Cu   4.467391   6.898246   0.391879
Al   2.499735   6.549849  -0.064495
Zr   3.539142   6.423992   2.759937
Cu   3.855793   8.588647   4.818492
Cu   4.562542   8.303977   7.447072
Zr   2.969494   6.522741   6.230661
Zr   2.848920   7.315066   9.201777
Cu   3.788208  11.350121   2.044935
Cu   2.819413   9.345901   2.875321
Zr   3.562750  11.410954   4.832737
Cu   2.809747   9.632085   6.763465
Zr   3.565007  10.343796   9.185863
Zr   3.337425   9.115614  12.125319
Cu   6.864028   1.035342   0.753674
Zr   5.598096   0.392247   3.479767
Cu   5.302035   2.319673   5.288146
Zr   6.783174   1.007679   6.527581
Zr   6.722882   0.369597   9.599993
Zr   5.981669   2.912673  10.767894
Al   4.921479   4.682367   1.142143
Zr   7.104966   3.973934   1.300712
Cu   5.520461   4.536609   3.543711
Zr   6.767715   4.554901   6.163102
Cu   4.722683   5.747267   7.925974
Cu   6.487757   5.327841   8.963287
Zr   5.107294   3.021692   7.887409
Cu   6.289903   5.872740  11.530914
Zr   6.641116   8.431347   0.322636
Cu   5.974895   6.493904   2.041849
Zr   5.490579   6.942408   5.048251
Zr   6.739591   7.659500   7.574010
Zr   5.220499   7.928436   9.960448
Cu   6.665175  10.754166   1.959097
Zr   4.953686   9.113584   2.530059
Zr   5.779039  10.088791   5.615886
Cu   5.631898  10.315499   8.446108
Al   7.270383   9.678805   9.698466
Zr   5.240129  10.833687  11.576685
Zr   8.676097   0.391684   2.076198
Zr   9.035755   0.607324   5.327288
Zr   7.304300   2.512187   3.785636
Cu   8.576411   2.912829   6.638485
Cu   8.736187   1.033097   8.311243
Zr   8.483172   1.674655  11.220734
Cu   7.252127   5.584526   3.702980
Cu   9.052617   3.397196   2.274850
Zr   9.266489   4.780576   4.681538
Zr   8.597568   5.605509   7.801595
Cu   9.376302   3.417602   9.394783
Cu   7.473051   2.970539   8.643991
Cu   7.851637   4.816198  10.733701
Cu   9.283255   4.221432  12.029597
Zr   8.411023   6.595836   1.159012
Cu   9.379578   7.491006   3.575538
Zr   7.269989   8.360642   3.360769
Cu   7.952774   6.827949   5.611766
Zr   9.097133   8.387593   8.619081
Cu   9.004826   8.906057  11.352728
Cu   7.590877   7.319150  10.134082
Cu   8.698263   9.605782   1.613450
Cu   9.563904  10.208907   3.509001
Zr   8.556637   9.443077   5.684897
Cu   7.471946  11.327974   4.131475
Cu   7.823917  10.748137   7.700227
Cu   8.886077  11.169209   9.879378
Cu   7.732033  11.071228  11.890240
100
Lattice=" 12.010380   0.000000   0.000000    0.000000   9.608304   0.000000    0.000000   0.000000  12.010380" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   1.668549   0.612833
Zr   1.276475   1.793159   3.889429
Zr   1.253932   1.861907   7.136400
Cu   3.209005  -0.049845   7.422079
Zr   1.466756   0.630435   9.776137
Zr   1.135840   4.196283   1.957392
Cu   1.841227   3.729896   5.899655
Cu   1.474875   4.481841   8.113840
Zr   2.152008   3.252690  10.270136
Zr   1.238727   6.673793   1.547405
Cu   1.999404   5.418075   3.986617
Cu   1.652712   6.631459   7.554349
Cu   0.361167   5.657514   5.995630
Zr   0.454845   5.216204  10.688325
Cu   0.247084   9.000012   0.109835
Zr   1.918106   9.156253   2.347573
Zr   1.860840   7.435136   4.873104
Cu   1.953753   9.631364   5.177122
Zr   0.724345   8.820923   7.445030
Zr   1.713737   7.600947  10.275348
Zr   5.926186   1.382923   0.962723
Cu   3.551445   1.147597   2.670160
Al   5.103559   2.416152   3.378748
Zr   3.919407   1.815998   5.772969
Al   5.760683   0.207534   7.312148
Al   3.731697   1.667973   8.716389
Cu   5.779323   0.682452   9.817213
Cu   4.325202   1.967838  11.065511
Zr   3.505482   0.037284  11.790134
Zr   3.521059   3.141944   1.238282
Cu   3.062575   3.534818   3.892264
Cu   5.571159   3.625203   5.574666
Cu   3.766840   3.529928   7.910276
Zr   5.268653   3.911886  10.357211
Cu   5.584238   5.518597   0.391879
Al   3.124669   5.239879  -0.064495
Zr   4.423927   5.139194   2.759937
Cu   4.819741   6.870917   4.818492
Cu   5.703177   6.643181   7.447072
Zr   3.711868   5.218193   6.230661
Zr   3.561150   5.852053   9.201777
Cu   4.735260   9.080097   2.044935
Cu   3.524266   7.476721   2.875321
Zr   4.453437   9.128763   4.832737
Cu   3.512183   7.705668   6.763465
Zr   4.456259   8.275037   9.185863
Zr   4.171781   7.292491  12.125319
Cu   8.580035   0.828273   0.753674
Zr   6.997620   0.313798   3.479767
Cu   6.627544   1.855738   5.288146
Zr   8.478968   0.806143   6.527581
Zr   8.403603   0.295677   9.599993
Zr   7.477086   2.330139  10.767894
Al   6.151849   3.745893   1.142143
Zr   8.881208   3.179148   1.300712
Cu   6.900576   3.629287   3.543711
Zr   8.459643   3.643920   6.163102
Cu   5.903354   4.597814   7.925974
Cu   8.109697   4.262272   8.963287
Zr   6.384117   2.417353   7.887409
Cu   7.862379   4.698192  11.530914
Zr   8.301395   6.745077   0.322636
Cu   7.468619   5.195123   2.041849
Zr   6.863224   5.553926   5.048251
Zr   8.424489   6.127600   7.574010
Zr   6.525624   6.342749   9.960448
Cu   8.331468   8.603333   1.959097
Zr   6.192108   7.290868   2.530059
Zr   7.223799   8.071033   5.615886
Cu   7.039872   8.252399   8.446108
Al   9.087978   7.743044   9.698466
Zr   6.550161   8.666950  11.576685
Zr  10.845121   0.313347   2.076198
Zr  11.294693   0.485859   5.327288
Zr   9.130375   2.009750   3.785636
Cu  10.720513   2.330264   6.638485
Cu  10.920234   0.826477   8.311243
Zr  10.603965   1.339724  11.220734
Cu   9.065159   4.467621   3.702980
Cu  11.315772   2.717757   2.274850
Zr  11.583111   3.824460   4.681538
Zr  10.746960   4.484407   7.801595
Cu  11.720377   2.734081   9.394783
Cu   9.341313   2.376431   8.643991
Cu   9.814546   3.852959  10.733701
Cu  11.604069   3.377146  12.029597
Zr  10.513779   5.276669   1.159012
Cu  11.724473   5.992805   3.575538
Zr   9.087486   6.688513   3.360769
Cu   9.940968   5.462359   5.611766
Zr  11.371416   6.710074   8.619081
Cu  11.256032   7.124846  11.352728
Cu   9.488597   5.855320  10.134082
Cu  10.872829   7.684625   1.613450
Cu  11.954880   8.167126   3.509001
Zr  10.695796   7.554462   5.684897
Cu   9.339932   9.062379   4.131475
Cu   9.779896   8.598510   7.700227
Cu  11.107596   8.935367   9.879378
Cu   9.665041   8.856983  11.890240
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000  12.250588" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.085687   0.625090
Zr   1.276475   2.241449   3.967218
Zr   1.253932   2.327383   7.279128
Cu   3.209005  -0.062306   7.570520
Zr   1.466756   0.788044   9.971660
Zr   1.135840   5.245353   1.996540
Cu   1.841227   4.662369   6.017648
Cu   1.474875   5.602302   8.276117
Zr   2.152008   4.065862  10.475539
Zr   1.238727   8.342242   1.578353
Cu   1.999404   6.772593   4.066350
Cu   1.652712   8.289324   7.705436
Cu   0.361167   7.071892   6.115542
Zr   0.454845   6.520255  10.902092
Cu   0.247084  11.250015   0.112032
Zr   1.918106  11.445316   2.394524
Zr   1.860840   9.293920   4.970566
Cu   1.953753  12.039205   5.280665
Zr   0.724345  11.026153   7.593931
Zr   1.713737   9.501183  10.480855
Zr   5.926186   1.728654   0.981978
Cu   3.551445   1.434496   2.723563
Al   5.103559   3.020190   3.446323
Zr   3.919407   2.269998   5.888429
Al   5.760683   0.259417   7.458390
Al   3.731697   2.084966   8.890717
Cu   5.779323   0.853065  10.013557
Cu   4.325202   2.459798  11.286822
Zr   3.505482   0.046605  12.025936
Zr   3.521059   3.927430   1.263048
Cu   3.062575   4.418523   3.970109
Cu   5.571159   4.531504   5.686159
Cu   3.766840   4.412409   8.068482
Zr   5.268653   4.889858  10.564355
Cu   5.584238   6.898246   0.399717
Al   3.124669   6.549849  -0.065785
Zr   4.423927   6.423992   2.815136
Cu   4.819741   8.588647   4.914862
Cu   5.703177   8.303977   7.596014
Zr   3.711868   6.522741   6.355274
Zr   3.561150   7.315066   9.385812
Cu   4.735260  11.350121   2.085834
Cu   3.524266   9.345901   2.932827
Zr   4.453437  11.410954   4.929391
Cu   3.512183   9.632085   6.898735
Zr   4.456259  10.343796   9.369580
Zr   4.171781   9.115614  12.367826
Cu   8.580035   1.035342   0.768748
Zr   6.997620   0.392247   3.549363
Cu   6.627544   2.319673   5.393909
Zr   8.478968   1.007679   6.658133
Zr   8.403603   0.369597   9.791993
Zr   7.477086   2.912673  10.983252
Al   6.151849   4.682367   1.164986
Zr   8.881208   3.973934   1.326726
Cu   6.900576   4.536609   3.614585
Zr   8.459643   4.554901   6.286365
Cu   5.903354   5.747267   8.084494
Cu   8.109697   5.327841   9.142552
Zr   6.384117   3.021692   8.045157
Cu   7.862379   5.872740  11.761532
Zr   8.301395   8.431347   0.329089
Cu   7.468619   6.493904   2.082686
Zr   6.863224   6.942408   5.149216
Zr   8.424489   7.659500   7.725490
Zr   6.525624   7.928436  10.159657
Cu   8.331468  10.754166   1.998279
Zr   6.192108   9.113584   2.580660
Zr   7.223799  10.088791   5.728203
Cu   7.039872  10.315499   8.615030
Al   9.087978   9.678805   9.892435
Zr   6.550161  10.833687  11.808219
Zr  10.845121   0.391684   2.117722
Zr  11.294693   0.607324   5.433834
Zr   9.130375   2.512187   3.861348
Cu  10.720513   2.912829   6.771255
Cu  10.920234   1.033097   8.477468
Zr  10.603965   1.674655  11.445148
Cu   9.065159   5.584526   3.777040
Cu  11.315772   3.397196   2.320347
Zr  11.583111   4.780576   4.775169
Zr  10.746960   5.605509   7.957626
Cu  11.720377   3.417602   9.582679
Cu   9.341313   2.970539   8.816870
Cu   9.814546   4.816198  10.948375
Cu  11.604069   4.221432  12.270189
Zr  10.513779   6.595836   1.182193
Cu  11.724473   7.491006   3.647049
Zr   9.087486   8.360642   3.427984
Cu   9.940968   6.827949   5.724001
Zr  11.371416   8.387593   8.791463
Cu  11.256032   8.906057  11.579782
Cu   9.488597   7.319150  10.336764
Cu  10.872829   9.605782   1.645719
Cu  11.954880  10.208907   3.579181
Zr  10.695796   9.443077   5.798595
Cu   9.339932  11.327974   4.214104
Cu   9.779896  10.748137   7.854231
Cu  11.107596  11.169209  10.076966
Cu   9.665041  11.071228  12.128045
100
Lattice=" 12.010380   0.000000   0.000000    0.000000  12.010380   0.000000    0.000000   0.000000   9.608304" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.362614   2.085687   0.490267
Zr   1.276475   2.241449   3.111544
Zr   1.253932   2.327383   5.709120
Cu   3.209005  -0.062306   5.937663
Zr   1.466756   0.788044   7.820910
Zr   1.135840   5.245353   1.565913
Cu   1.841227   4.662369   4.719724
Cu   1.474875   5.602302   6.491072
Zr   2.152008   4.065862   8.216109
Zr   1.238727   8.342242   1.237924
Cu   1.999404   6.772593   3.189294
Cu   1.652712   8.289324   6.043479
Cu   0.361167   7.071892   4.796504
Zr   0.454845   6.520255   8.550660
Cu   0.247084  11.250015   0.087868
Zr   1.918106  11.445316   1.878058
Zr   1.860840   9.293920   3.898483
Cu   1.953753  12.039205   4.141698
Zr   0.724345  11.026153   5.956024
Zr   1.713737   9.501183   8.220279
Zr   5.926186   1.728654   0.770179
Cu   3.551445   1.434496   2.136128
Al   5.103559   3.020190   2.702998
Zr   3.919407   2.269998   4.618375
Al   5.760683   0.259417   5.849718
Al   3.731697   2.084966   6.973111
Cu   5.779323   0.853065   7.853770
Cu   4.325202   2.459798   8.852409
Zr   3.505482   0.046605   9.432107
Zr   3.521059   3.927430   0.990626
Cu   3.062575   4.418523   3.113811
Cu   5.571159   4.531504   4.459733
Cu   3.766840   4.412409   6.328221
Zr   5.268653   4.889858   8.285769
Cu   5.584238   6.898246   0.313504
Al   3.124669   6.549849  -0.051596
Zr   4.423927   6.423992   2.207950
Cu   4.819741   8.588647   3.854794
Cu   5.703177   8.303977   5.957658
Zr   3.711868   6.522741   4.984529
Zr   3.561150   7.315066   7.361421
Cu   4.735260  11.350121   1.635948
Cu   3.524266   9.345901   2.300257
Zr   4.453437  11.410954   3.866189
Cu   3.512183   9.632085   5.410772
Zr   4.456259  10.343796   7.348690
Zr   4.171781   9.115614   9.700255
Cu   8.580035   1.035342   0.602939
Zr   6.997620   0.392247   2.783814
Cu   6.627544   2.319673   4.230517
Zr   8.478968   1.007679   5.222065
Zr   8.403603   0.369597   7.679994
Zr   7.477086   2.912673   8.614315
Al   6.151849   4.682367   0.913714
Zr   8.881208   3.973934   1.040570
Cu   6.900576   4.536609   2.834969
Zr   8.459643   4.554901   4.930482
Cu   5.903354   5.747267   6.340779
Cu   8.109697   5.327841   7.170629
Zr   6.384117   3.021692   6.309927
Cu   7.862379   5.872740   9.224731
Zr   8.301395   8.431347   0.258109
Cu   7.468619   6.493904   1.633479
Zr   6.863224   6.942408   4.038601
Zr   8.424489   7.659500   6.059208
Zr   6.525624   7.928436   7.968359
Cu   8.331468  10.754166   1.567278
Zr   6.192108   9.113584   2.024047
Zr   7.223799  10.088791   4.492708
Cu   7.039872  10.315499   6.756886
Al   9.087978   9.678805   7.758773
Zr   6.550161  10.833687   9.261348
Zr  10.845121   0.391684   1.660959
Zr  11.294693   0.607324   4.261830
Zr   9.130375   2.512187   3.028509
Cu  10.720513   2.912829   5.310788
Cu  10.920234   1.033097   6.648994
Zr  10.603965   1.674655   8.976587
Cu   9.065159   5.584526   2.962384
Cu  11.315772   3.397196   1.819880
Zr  11.583111   4.780576   3.745230
Zr  10.746960   5.605509   6.241276
Cu  11.720377   3.417602   7.515827
Cu   9.341313   2.970539   6.915192
Cu   9.814546   4.816198   8.586961
Cu  11.604069   4.221432   9.623677
Zr  10.513779   6.595836   0.927210
Cu  11.724473   7.491006   2.860431
Zr   9.087486   8.360642   2.688615
Cu   9.940968   6.827949   4.489413
Zr  11.371416   8.387593   6.895265
Cu  11.256032   8.906057   9.082182
Cu   9.488597   7.319150   8.107266
Cu  10.872829   9.605782   1.290760
Cu  11.954880  10.208907   2.807201
Zr  10.695796   9.443077   4.547918
Cu   9.339932  11.327974   3.305180
Cu   9.779896  10.748137   6.160182
Cu  11.107596  11.169209   7.903503
Cu   9.665041  11.071228   9.512192
100
Lattice=" 12.130484   0.000000   0.000000    0.000000  12.130484   0.000000    0.000000   0.000000  12.130484" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.376240   2.106543   0.618962
Zr   1.289240   2.263864   3.928324
Zr   1.266471   2.350657   7.207764
Cu   3.241095  -0.062929   7.496299
Zr   1.481423   0.795925   9.873898
Zr   1.147198   5.297807   1.976966
Cu   1.859640   4.708993   5.958651
Cu   1.489623   5.658325   8.194979
Zr   2.173528   4.106521  10.372837
Zr   1.251114   8.425664   1.562879
Cu   2.019398   6.840319   4.026484
Cu   1.669239   8.372217   7.629892
Cu   0.364778   7.142611   6.055586
Zr   0.459394   6.585458  10.795209
Cu   0.249554  11.362515   0.110933
Zr   1.937287  11.559769   2.371049
Zr   1.879449   9.386859   4.921835
Cu   1.973290  12.159597   5.228894
Zr   0.731588  11.136415   7.519481
Zr   1.730874   9.596195  10.378102
Zr   5.985448   1.745941   0.972350
Cu   3.586960   1.448841   2.696861
Al   5.154594   3.050392   3.412536
Zr   3.958601   2.292698   5.830699
Al   5.818290   0.262011   7.385269
Al   3.769014   2.105816   8.803553
Cu   5.837116   0.861596   9.915385
Cu   4.368454   2.484396  11.176167
Zr   3.540536   0.047071  11.908035
Zr   3.556270   3.966705   1.250665
Cu   3.093201   4.462708   3.931187
Cu   5.626870   4.576819   5.630413
Cu   3.804508   4.456534   7.989379
Zr   5.321340   4.938757  10.460783
Cu   5.640081   6.967228   0.395798
Al   3.155915   6.615347  -0.065140
Zr   4.468167   6.488232   2.787537
Cu   4.867939   8.674533   4.866677
Cu   5.760209   8.387016   7.521543
Zr   3.748987   6.587969   6.292967
Zr   3.596761   7.388217   9.293794
Cu   4.782613  11.463623   2.065385
Cu   3.559509   9.439360   2.904074
Zr   4.497971  11.525063   4.881064
Cu   3.547305   9.728405   6.831100
Zr   4.500822  10.447234   9.277722
Zr   4.213499   9.206770  12.246573
Cu   8.665836   1.045695   0.761211
Zr   7.067596   0.396169   3.514565
Cu   6.693819   2.342870   5.341028
Zr   8.563758   1.017756   6.592857
Zr   8.487639   0.373293   9.695993
Zr   7.551857   2.941800  10.875573
Al   6.213367   4.729190   1.153564
Zr   8.970020   4.013674   1.313719
Cu   6.969582   4.581975   3.579148
Zr   8.544240   4.600450   6.224734
Cu   5.962388   5.804740   8.005234
Cu   8.190794   5.381119   9.052919
Zr   6.447959   3.051908   7.966283
Cu   7.941003   5.931467  11.646223
Zr   8.384408   8.515660   0.325862
Cu   7.543305   6.558843   2.062267
Zr   6.931856   7.011832   5.098733
Zr   8.508734   7.736095   7.649750
Zr   6.590880   8.007721  10.060053
Cu   8.414783  10.861708   1.978688
Zr   6.254029   9.204720   2.555359
Zr   7.296037  10.189679   5.672044
Cu   7.110271  10.418654   8.530569
Al   9.178858   9.775593   9.795451
Zr   6.615663  10.942024  11.692452
Zr  10.953572   0.395601   2.096960
Zr  11.407640   0.613397   5.380561
Zr   9.221679   2.537309   3.823492
Cu  10.827718   2.941958   6.704870
Cu  11.029436   1.043428   8.394355
Zr  10.710004   1.691402  11.332941
Cu   9.155810   5.640372   3.740010
Cu  11.428929   3.431168   2.297599
Zr  11.698942   4.828381   4.728353
Zr  10.854430   5.661564   7.879610
Cu  11.837581   3.451778   9.488731
Cu   9.434726   3.000245   8.730430
Cu   9.912692   4.864360  10.841038
Cu  11.720110   4.263647  12.149893
Zr  10.618916   6.661795   1.170603
Cu  11.841718   7.565916   3.611294
Zr   9.178361   8.444248   3.394376
Cu  10.040377   6.896229   5.667884
Zr  11.485130   8.471469   8.705272
Cu  11.368592   8.995118  11.466255
Cu   9.583483   7.392341  10.235423
Cu  10.981557   9.701840   1.629585
Cu  12.074429  10.310996   3.544091
Zr  10.802754   9.537508   5.741746
Cu   9.433331  11.441254   4.172789
Cu   9.877695  10.855618   7.777229
Cu  11.218672  11.280901   9.978172
Cu   9.761691  11.181941  12.009143
100
Lattice=" 10.809342   0.000000   0.000000    0.000000  10.809342   0.000000    0.000000   0.000000  10.809342" Properties=species:S:1:pos:R:3 pbc="T T T"
Zr   1.226352   1.877118   0.551550
Zr   1.148828   2.017304   3.500487
Zr   1.128539   2.094645   6.422760
Cu   2.888105  -0.056076   6.679871
Zr   1.320080   0.709240   8.798523
Zr   1.022256   4.720818   1.761653
Cu   1.657105   4.196133   5.309689
Cu   1.327387   5.042072   7.302456
Zr   1.936807   3.659276   9.243122
Zr   1.114854   7.508018   1.392665
Cu   1.799464   6.095334   3.587956
Cu   1.487441   7.460392   6.798914
Cu   0.325050   6.364703   5.396067
Zr   0.409361   5.868230   9.619493
Cu   0.222375  10.125013   0.098851
Zr   1.726295  10.300784   2.112816
Zr   1.674756   8.364528   4.385793
Cu   1.758377  10.835284   4.659410
Zr   0.651910   9.923538   6.700527
Zr   1.542363   8.551065   9.247814
Zr   5.333567   1.555789   0.866451
Cu   3.196301   1.291046   2.403144
Al   4.593203   2.718171   3.040873
Zr   3.527467   2.042998   5.195672
Al   5.184614   0.233475   6.580933
Al   3.358527   1.876469   7.844750
Cu   5.201391   0.767758   8.835491
Cu   3.892682   2.213818   9.958960
Zr   3.154933   0.041944  10.611120
Zr   3.168953   3.534687   1.114454
Cu   2.756317   3.976670   3.503038
Cu   5.014043   4.078354   5.017199
Cu   3.390156   3.971168   7.119249
Zr   4.741788   4.400872   9.321490
Cu   5.025814   6.208421   0.352692
Al   2.812202   5.894864  -0.058045
Zr   3.981535   5.781593   2.483944
Cu   4.337767   7.729782   4.336643
Cu   5.132859   7.473579   6.702365
Zr   3.340681   5.870467   5.607595
Zr   3.205035   6.583559   8.281599
Cu   4.261734  10.215109   1.840442
Cu   3.171839   8.411311   2.587789
Zr   4.008093  10.269859   4.349463
Cu   3.160965   8.668876   6.087119
Zr   4.010633   9.309416   8.267277
Zr   3.754603   8.204053  10.912787
Cu   7.722032   0.931807   0.678307
Zr   6.297858   0.353022   3.131791
Cu   5.964789   2.087706   4.759332
Zr   7.631071   0.906911   5.874823
Zr   7.563243   0.332637   8.639994
Zr   6.729377   2.621406   9.691105
Al   5.536664   4.214130   1.027928
Zr   7.993087   3.576541   1.170641
Cu   6.210518   4.082948   3.189340
Zr   7.613679   4.099411   5.546792
Cu   5.313019   5.172540   7.133377
Cu   7.298727   4.795057   8.066958
Zr   5.745706   2.719522   7.098668
Cu   7.076141   5.285466  10.377822
Zr   7.471255   7.588212   0.290372
Cu   6.721757   5.844514   1.837664
Zr   6.176901   6.248167   4.543426
Zr   7.582040   6.893550   6.816609
Zr   5.873061   7.135593   8.964404
Cu   7.498322   9.678750   1.763187
Zr   5.572897   8.202226   2.277053
Zr   6.501419   9.079912   5.054297
Cu   6.335885   9.283949   7.601497
Al   8.179180   8.710924   8.728619
Zr   5.895145   9.750318  10.419017
Zr   9.760609   0.352515   1.868579
Zr  10.165224   0.546592   4.794559
Zr   8.217337   2.260968   3.407072
Cu   9.648462   2.621546   5.974637
Cu   9.828210   0.929787   7.480119
Zr   9.543568   1.507190  10.098660
Cu   8.158643   5.026074   3.332682
Cu  10.184195   3.057476   2.047365
Zr  10.424800   4.302518   4.213384
Zr   9.672264   5.044958   7.021435
Cu  10.548340   3.075842   8.455305
Cu   8.407182   2.673485   7.779592
Cu   8.833092   4.334579   9.660331
Cu  10.443662   3.799289  10.826637
Zr   9.462401   5.936253   1.043111
Cu  10.552026   6.741906   3.217984
Zr   8.178737   7.524578   3.024692
Cu   8.946871   6.145154   5.050589
Zr  10.234274   7.548834   7.757173
Cu  10.130429   8.015451  10.217455
Cu   8.539737   6.587235   9.120674
Cu   9.785546   8.645204   1.452105
Cu  10.759392   9.188016   3.158101
Zr   9.626216   8.498769   5.116407
Cu   8.405939  10.195177   3.718327
Cu   8.801907   9.673323   6.930204
Cu   9.996836  10.052288   8.891440
Cu   8.698537   9.964106  10.701216
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.897372   1.407478
Zr   2.847040   2.858951   1.578916
Cu   0.952335   2.345914   3.982627
Cu   2.103275   1.270195   6.052288
Zr   0.866207   1.901993   8.489455
Cu   1.039003   2.281433  11.355307
Zr   2.575762   0.171051  11.141825
Cu   2.188157   5.016434   0.491198
Zr   1.401962   4.990095   3.017804
Zr   2.398459   5.454513   5.732198
Cu   0.646903   3.555904   6.124416
Al   1.301243   4.794811   8.191272
Cu   0.399371   4.661719  10.413572
Zr   2.959839   7.746243   1.284756
Zr  -0.231082   6.645704   0.656701
Zr   0.947861   8.890706   5.828172
Cu   2.290610   7.500088   3.958985
Cu   2.082717   7.178276   7.749820
Zr   2.411538   6.831269  10.453303
Cu   2.468745  10.819038   1.486026
Cu   0.694890   8.927896   2.478367
Zr   0.716361  11.553783   4.044409
Cu   3.086379  10.906064   6.013942
Al   0.805494  11.571872   6.977825
Zr   2.566525   9.658618   8.680078
Cu   0.515478  11.325849   9.490347
Zr   0.548789   9.473077  11.323308
Cu   4.439819   0.540605   1.202437
Zr   3.410793   0.683186   3.551340
Cu   5.129618   2.785824   3.465627
Zr   5.273753   1.375371   5.926025
Zr   3.634825   0.572836   8.298627
Al   5.593747   2.932717   8.282706
Cu   5.148779   1.616540  10.542328
Zr   5.547838   3.006784   0.749444
Zr   4.320300   5.389840   2.979795
Zr   5.431245   4.496423   5.749745
Cu   3.125183   3.150920   4.672979
Cu   3.339701   3.374566   7.294724
Zr   4.437675   5.735691   8.429045
Zr   3.235585   3.499746  10.333447
Cu   4.528218   5.619291  12.085813
Cu   4.822932   8.092251   3.460954
Zr   4.119813   7.949753   6.181346
Cu   5.365753   8.483469   8.651222
Al   4.985000   8.093082  11.189060
Zr   5.241441  10.017837   1.562429
Cu   3.160928   9.761059   3.588566
Al   5.238996  10.636700   4.740182
Cu   5.217198  10.738636   7.464283
Zr   5.347110  10.929982  10.375021
Cu   3.301451   9.730939  11.586685
Zr   8.983621   2.411490   0.865029
Cu   6.778519   0.734522  -0.003910
Zr   6.776808   0.605377   3.008675
Cu   9.055267   2.253709   3.497903
Cu   7.483528   2.532478   5.123849
Cu   8.012885   2.307820   7.331215
Cu   6.814143   0.511158   8.330012
Zr   7.963254   2.276158  10.049295
Cu   7.441569   4.738110   0.175003
Zr   7.269589   4.367065   3.059872
Zr   8.490455   5.158149   5.876900
Cu   7.498137   4.454391   8.469535
Cu   5.963902   4.165771  10.383451
Zr   6.454502   7.167039   1.439562
Cu   6.686603   6.818442   4.514898
Cu   6.776074   6.900940   7.241142
Zr   7.077834   6.792694   9.976564
Cu   7.815650  10.976674   1.034677
Zr   7.672514   9.408524   3.447453
Cu   6.731019   8.958727   5.984713
Zr   7.980187  11.596079   5.843853
Zr   7.636311   9.654186   8.482145
Cu   8.299699  11.416428  10.565223
Cu   7.410858   9.134862  11.514630
Cu  11.257442   1.626295   2.644940
Zr  10.946012   1.582409   5.789910
Cu  10.690920   2.410671  10.329015
Zr  10.791422   0.166565  11.492132
Cu   9.376176   5.146804   1.435985
Zr  11.724438   3.568839   0.974405
Zr  10.734457   4.141311   3.931550
Zr  10.421195   3.733183   7.974587
Zr   9.633941   4.932310  10.648744
Zr  10.055798   9.309672   1.239605
Cu  11.776586   7.023566   3.563516
Zr   9.190731   6.904324   3.373976
Al  10.896838   9.450038   3.997765
Zr   9.377308   8.510206   6.155573
Zr  11.476331   6.098053   6.298793
Zr  11.681636   7.153996   9.218612
Cu   9.268929   6.409063   8.138269
Zr   9.666302   9.142305  10.249721
Cu   9.000674   7.093008  12.179631
Cu  12.006760  11.047441   1.674915
Zr   9.631737  11.724269   3.158254
Cu  10.587792  10.859600   5.984881
Cu  11.531900   9.746920   8.087144
Zr   9.950454  12.009723   8.440800
100
Lattice=" 12.043420   6.021710   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   1.504692   1.407478
Zr   2.847040   4.282472   1.578916
Cu   0.952335   2.822081   3.982627
Cu   2.103275   2.321833   6.052288
Zr   0.866207   2.335097   8.489455
Cu   1.039003   2.800935  11.355307
Zr   2.575762   1.458933  11.141825
Cu   2.188157   6.110512   0.491198
Zr   1.401962   5.691076   3.017804
Zr   2.398459   6.653743   5.732198
Cu   0.646903   3.879355   6.124416
Al   1.301243   5.445432   8.191272
Cu   0.399371   4.861404  10.413572
Zr   2.959839   9.226163   1.284756
Zr  -0.231082   6.530163   0.656701
Zr   0.947861   9.364636   5.828172
Cu   2.290610   8.645393   3.958985
Cu   2.082717   8.219634   7.749820
Zr   2.411538   8.037038  10.453303
Cu   2.468745  12.053410   1.486026
Cu   0.694890   9.275340   2.478367
Zr   0.716361  11.911963   4.044409
Cu   3.086379  12.449253   6.013942
Al   0.805494  11.974619   6.977825
Zr   2.566525  10.941881   8.680078
Cu   0.515478  11.583588   9.490347
Zr   0.548789   9.747471  11.323308
Cu   4.439819   2.760514   1.202437
Zr   3.410793   2.388582   3.551340
Cu   5.129618   5.350633   3.465627
Zr   5.273753   4.012247   5.926025
Zr   3.634825   2.390248   8.298627
Al   5.593747   5.729591   8.282706
Cu   5.148779   4.190930  10.542328
Zr   5.547838   5.780703   0.749444
Zr   4.320300   7.549990   2.979795
Zr   5.431245   7.212046   5.749745
Cu   3.125183   4.713512   4.672979
Cu   3.339701   5.044417   7.294724
Zr   4.437675   7.954528   8.429045
Zr   3.235585   5.117538  10.333447
Cu   4.528218   7.883400  12.085813
Cu   4.822932  10.503717   3.460954
Zr   4.119813  10.009660   6.181346
Cu   5.365753  11.166346   8.651222
Al   4.985000  10.585582  11.189060
Zr   5.241441  12.638558   1.562429
Cu   3.160928  11.341523   3.588566
Al   5.238996  13.256198   4.740182
Cu   5.217198  13.347235   7.464283
Zr   5.347110  13.603537  10.375021
Cu   3.301451  11.381664  11.586685
Zr   8.983621   6.903300   0.865029
Cu   6.778519   4.123781  -0.003910
Zr   6.776808   3.993781   3.008675
Cu   9.055267   6.781343   3.497903
Cu   7.483528   6.274242   5.123849
Cu   8.012885   6.314263   7.331215
Cu   6.814143   3.918229   8.330012
Zr   7.963254   6.257785  10.049295
Cu   7.441569   8.458895   0.175003
Zr   7.269589   8.001859   3.059872
Zr   8.490455   9.403376   5.876900
Cu   7.498137   8.203460   8.469535
Cu   5.963902   7.147722  10.383451
Zr   6.454502  10.394290   1.439562
Cu   6.686603  10.161744   4.514898
Cu   6.776074  10.288977   7.241142
Zr   7.077834  10.331610   9.976564
Cu   7.815650  14.884499   1.034677
Zr   7.672514  13.244781   3.447453
Cu   6.731019  12.324236   5.984713
Zr   7.980187  15.586173   5.843853
Zr   7.636311  13.472342   8.482145
Cu   8.299699  15.566277  10.565223
Cu   7.410858  12.840291  11.514630
Cu  11.257442   7.255016   2.644940
Zr  10.946012   7.055415   5.789910
Cu  10.690920   7.756131  10.329015
Zr  10.791422   5.562276  11.492132
Cu   9.376176   9.834892   1.435985
Zr  11.724438   9.431058   0.974405
Zr  10.734457   9.508539   3.931550
Zr  10.421195   8.943781   7.974587
Zr   9.633941   9.749281  10.648744
Zr  10.055798  14.337571   1.239605
Cu  11.776586  12.911859   3.563516
Zr   9.190731  11.499690   3.373976
Al  10.896838  14.898457   3.997765
Zr   9.377308  13.198860   6.155573
Zr  11.476331  11.836219   6.298793
Zr  11.681636  12.994814   9.218612
Cu   9.268929  11.043527   8.138269
Zr   9.666302  13.975456  10.249721
Cu   9.000674  11.593345  12.179631
Cu  12.006760  17.050821   1.674915
Zr   9.631737  16.540138   3.158254
Cu  10.587792  16.153496   5.984881
Cu  11.531900  15.512870   8.087144
Zr   9.950454  16.984950   8.440800
100
Lattice=" 12.043420   0.000000   6.021710    0.000000  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.897372   2.014798
Zr   2.847040   2.858951   3.002437
Cu   0.952335   2.345914   4.458794
Cu   2.103275   1.270195   7.103926
Zr   0.866207   1.901993   8.922559
Cu   1.039003   2.281433  11.874809
Zr   2.575762   0.171051  12.429707
Cu   2.188157   5.016434   1.585277
Zr   1.401962   4.990095   3.718785
Zr   2.398459   5.454513   6.931428
Cu   0.646903   3.555904   6.447868
Al   1.301243   4.794811   8.841894
Cu   0.399371   4.661719  10.613257
Zr   2.959839   7.746243   2.764675
Zr  -0.231082   6.645704   0.541160
Zr   0.947861   8.890706   6.302102
Cu   2.290610   7.500088   5.104290
Cu   2.082717   7.178276   8.791179
Zr   2.411538   6.831269  11.659072
Cu   2.468745  10.819038   2.720398
Cu   0.694890   8.927896   2.825812
Zr   0.716361  11.553783   4.402590
Cu   3.086379  10.906064   7.557132
Al   0.805494  11.571872   7.380572
Zr   2.566525   9.658618   9.963341
Cu   0.515478  11.325849   9.748086
Zr   0.548789   9.473077  11.597702
Cu   4.439819   0.540605   3.422346
Zr   3.410793   0.683186   5.256736
Cu   5.129618   2.785824   6.030435
Zr   5.273753   1.375371   8.562902
Zr   3.634825   0.572836  10.116039
Al   5.593747   2.932717  11.079579
Cu   5.148779   1.616540  13.116718
Zr   5.547838   3.006784   3.523363
Zr   4.320300   5.389840   5.139945
Zr   5.431245   4.496423   8.465368
Cu   3.125183   3.150920   6.235571
Cu   3.339701   3.374566   8.964574
Zr   4.437675   5.735691  10.647883
Zr   3.235585   3.499746  11.951240
Cu   4.528218   5.619291  14.349922
Cu   4.822932   8.092251   5.872420
Zr   4.119813   7.949753   8.241252
Cu   5.365753   8.483469  11.334099
Al   4.985000   8.093082  13.681560
Zr   5.241441  10.017837   4.183149
Cu   3.160928   9.761059   5.169030
Al   5.238996  10.636700   7.359680
Cu   5.217198  10.738636  10.072882
Zr   5.347110  10.929982  13.048576
Cu   3.301451   9.730939  13.237411
Zr   8.983621   2.411490   5.356840
Cu   6.778519   0.734522   3.385349
Zr   6.776808   0.605377   6.397079
Cu   9.055267   2.253709   8.025536
Cu   7.483528   2.532478   8.865613
Cu   8.012885   2.307820  11.337658
Cu   6.814143   0.511158  11.737084
Zr   7.963254   2.276158  14.030922
Cu   7.441569   4.738110   3.895787
Zr   7.269589   4.367065   6.694666
Zr   8.490455   5.158149  10.122127
Cu   7.498137   4.454391  12.218604
Cu   5.963902   4.165771  13.365402
Zr   6.454502   7.167039   4.666813
Cu   6.686603   6.818442   7.858199
Cu   6.776074   6.900940  10.629179
Zr   7.077834   6.792694  13.515481
Cu   7.815650  10.976674   4.942502
Zr   7.672514   9.408524   7.283710
Cu   6.731019   8.958727   9.350222
Zr   7.980187  11.596079   9.833946
Zr   7.636311   9.654186  12.300300
Cu   8.299699  11.416428  14.715072
Cu   7.410858   9.134862  15.220059
Cu  11.257442   1.626295   8.273661
Zr  10.946012   1.582409  11.262916
Cu  10.690920   2.410671  15.674475
Zr  10.791422   0.166565  16.887844
Cu   9.376176   5.146804   6.124073
Zr  11.724438   3.568839   6.836624
Zr  10.734457   4.141311   9.298779
Zr  10.421195   3.733183  13.185184
Zr   9.633941   4.932310  15.465714
Zr  10.055798   9.309672   6.267504
Cu  11.776586   7.023566   9.451808
Zr   9.190731   6.904324   7.969342
Al  10.896838   9.450038   9.446184
Zr   9.377308   8.510206  10.844227
Zr  11.476331   6.098053  12.036959
Zr  11.681636   7.153996  15.059430
Cu   9.268929   6.409063  12.772733
Zr   9.666302   9.142305  15.082872
Cu   9.000674   7.093008  16.679968
Cu  12.006760  11.047441   7.678294
Zr   9.631737  11.724269   7.974123
Cu  10.587792  10.859600  11.278777
Cu  11.531900   9.746920  13.853094
Zr   9.950454  12.009723  13.416027
100
Lattice=" 12.043420   0.000000   0.000000    6.021710  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.663325   0.897372   1.407478
Zr   4.276516   2.858951   1.578916
Cu   2.125291   2.345914   3.982627
Cu   2.738373   1.270195   6.052288
Zr   1.817204   1.901993   8.489455
Cu   2.179719   2.281433  11.355307
Zr   2.661288   0.171051  11.141825
Cu   4.696374   5.016434   0.491198
Zr   3.897010   4.990095   3.017804
Zr   5.125716   5.454513   5.732198
Cu   2.424855   3.555904   6.124416
Al   3.698649   4.794811   8.191272
Cu   2.730230   4.661719  10.413572
Zr   6.832961   7.746243   1.284756
Zr   3.091770   6.645704   0.656701
Zr   5.393213   8.890706   5.828172
Cu   6.040654   7.500088   3.958985
Cu   5.671855   7.178276   7.749820
Zr   5.827173   6.831269  10.453303
Cu   7.878263  10.819038   1.486026
Cu   5.158837   8.927896   2.478367
Zr   6.493252  11.553783   4.044409
Cu   8.539411  10.906064   6.013942
Al   6.591430  11.571872   6.977825
Zr   7.395834   9.658618   8.680078
Cu   6.178402  11.325849   9.490347
Zr   5.285327   9.473077  11.323308
Cu   4.710121   0.540605   1.202437
Zr   3.752386   0.683186   3.551340
Cu   6.522530   2.785824   3.465627
Zr   5.961439   1.375371   5.926025
Zr   3.921242   0.572836   8.298627
Al   7.060106   2.932717   8.282706
Cu   5.957049   1.616540  10.542328
Zr   7.051230   3.006784   0.749444
Zr   7.015220   5.389840   2.979795
Zr   7.679457   4.496423   5.749745
Cu   4.700643   3.150920   4.672979
Cu   5.026984   3.374566   7.294724
Zr   7.305521   5.735691   8.429045
Zr   4.985458   3.499746  10.333447
Cu   7.337863   5.619291  12.085813
Cu   8.869058   8.092251   3.460954
Zr   8.094690   7.949753   6.181346
Cu   9.607488   8.483469   8.651222
Al   9.031541   8.093082  11.189060
Zr  10.250360  10.017837   1.562429
Cu   8.041458   9.761059   3.588566
Al  10.557346  10.636700   4.740182
Cu  10.586515  10.738636   7.464283
Zr  10.812101  10.929982  10.375021
Cu   8.166920   9.730939  11.586685
Zr  10.189366   2.411490   0.865029
Cu   7.145780   0.734522  -0.003910
Zr   7.079497   0.605377   3.008675
Cu  10.182121   2.253709   3.497903
Cu   8.749767   2.532478   5.123849
Cu   9.166795   2.307820   7.331215
Cu   7.069722   0.511158   8.330012
Zr   9.101333   2.276158  10.049295
Cu   9.810624   4.738110   0.175003
Zr   9.453121   4.367065   3.059872
Zr  11.069529   5.158149   5.876900
Cu   9.725333   4.454391   8.469535
Cu   8.046787   4.165771  10.383451
Zr  10.038022   7.167039   1.439562
Cu  10.095824   6.818442   4.514898
Cu  10.226544   6.900940   7.241142
Zr  10.474180   6.792694   9.976564
Cu  13.303987  10.976674   1.034677
Zr  12.376776   9.408524   3.447453
Cu  11.210383   8.958727   5.984713
Zr  13.778226  11.596079   5.843853
Zr  12.463404   9.654186   8.482145
Cu  14.007913  11.416428  10.565223
Cu  11.978289   9.134862  11.514630
Cu  12.070590   1.626295   2.644940
Zr  11.737216   1.582409   5.789910
Cu  11.896255   2.410671  10.329015
Zr  10.874705   0.166565  11.492132
Cu  11.949578   5.146804   1.435985
Zr  13.508857   3.568839   0.974405
Zr  12.805112   4.141311   3.931550
Zr  12.287787   3.733183   7.974587
Zr  12.100096   4.932310  10.648744
Zr  14.710634   9.309672   1.239605
Cu  15.288369   7.023566   3.563516
Zr  12.642893   6.904324   3.373976
Al  15.621857   9.450038   3.997765
Zr  13.632411   8.510206   6.155573
Zr  14.525358   6.098053   6.298793
Zr  15.258634   7.153996   9.218612
Cu  12.473460   6.409063   8.138269
Zr  14.237454   9.142305  10.249721
Cu  12.547178   7.093008  12.179631
Cu  17.530480  11.047441   1.674915
Zr  15.493872  11.724269   3.158254
Cu  16.017592  10.859600   5.984881
Cu  16.405360   9.746920   8.087144
Zr  15.955316  12.009723   8.440800
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.043420   6.021710    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.897372   1.856164
Zr   2.847040   2.858951   3.008392
Cu   0.952335   2.345914   5.155583
Cu   2.103275   1.270195   6.687386
Zr   0.866207   1.901993   9.440452
Cu   1.039003   2.281433  12.496024
Zr   2.575762   0.171051  11.227351
Cu   2.188157   5.016434   2.999415
Zr   1.401962   4.990095   5.512851
Zr   2.398459   5.454513   8.459455
Cu   0.646903   3.555904   7.902368
Al   1.301243   4.794811  10.588677
Cu   0.399371   4.661719  12.744431
Zr   2.959839   7.746243   5.157878
Zr  -0.231082   6.645704   3.979553
Zr   0.947861   8.890706  10.273525
Cu   2.290610   7.500088   7.709029
Cu   2.082717   7.178276  11.338958
Zr   2.411538   6.831269  13.868938
Cu   2.468745  10.819038   6.895544
Cu   0.694890   8.927896   6.942315
Zr   0.716361  11.553783   9.821301
Cu   3.086379  10.906064  11.466974
Al   0.805494  11.571872  12.763761
Zr   2.566525   9.658618  13.509387
Cu   0.515478  11.325849  15.153272
Zr   0.548789   9.473077  16.059846
Cu   4.439819   0.540605   1.472739
Zr   3.410793   0.683186   3.892933
Cu   5.129618   2.785824   4.858538
Zr   5.273753   1.375371   6.613710
Zr   3.634825   0.572836   8.585045
Al   5.593747   2.932717   9.749064
Cu   5.148779   1.616540  11.350598
Zr   5.547838   3.006784   2.252836
Zr   4.320300   5.389840   5.674715
Zr   5.431245   4.496423   7.997957
Cu   3.125183   3.150920   6.248439
Cu   3.339701   3.374566   8.982007
Zr   4.437675   5.735691  11.296891
Zr   3.235585   3.499746  12.083320
Cu   4.528218   5.619291  14.895458
Cu   4.822932   8.092251   7.507079
Zr   4.119813   7.949753  10.156222
Cu   5.365753   8.483469  12.892957
Al   4.985000   8.093082  15.235601
Zr   5.241441  10.017837   6.571348
Cu   3.160928   9.761059   8.469096
Al   5.238996  10.636700  10.058532
Cu   5.217198  10.738636  12.833601
Zr   5.347110  10.929982  15.840012
Cu   3.301451   9.730939  16.452155
Zr   8.983621   2.411490   2.070775
Cu   6.778519   0.734522   0.363351
Zr   6.776808   0.605377   3.311364
Cu   9.055267   2.253709   4.624758
Cu   7.483528   2.532478   6.390088
Cu   8.012885   2.307820   8.485125
Cu   6.814143   0.511158   8.585591
Zr   7.963254   2.276158  11.187374
Cu   7.441569   4.738110   2.544058
Zr   7.269589   4.367065   5.243404
Zr   8.490455   5.158149   8.455974
Cu   7.498137   4.454391  10.696731
Cu   5.963902   4.165771  12.466337
Zr   6.454502   7.167039   5.023082
Cu   6.686603   6.818442   7.924119
Cu   6.776074   6.900940  10.691612
Zr   7.077834   6.792694  13.372911
Cu   7.815650  10.976674   6.523014
Zr   7.672514   9.408524   8.151715
Cu   6.731019   8.958727  10.464076
Zr   7.980187  11.596079  11.641892
Zr   7.636311   9.654186  13.309238
Cu   8.299699  11.416428  16.273436
Cu   7.410858   9.134862  16.082060
Cu  11.257442   1.626295   3.458087
Zr  10.946012   1.582409   6.581115
Cu  10.690920   2.410671  11.534351
Zr  10.791422   0.166565  11.575415
Cu   9.376176   5.146804   4.009387
Zr  11.724438   3.568839   2.758825
Zr  10.734457   4.141311   6.002206
Zr  10.421195   3.733183   9.841178
Zr   9.633941   4.932310  13.114899
Zr  10.055798   9.309672   5.894441
Cu  11.776586   7.023566   7.075298
Zr   9.190731   6.904324   6.826138
Al  10.896838   9.450038   8.722784
Zr   9.377308   8.510206  10.410675
Zr  11.476331   6.098053   9.347820
Zr  11.681636   7.153996  12.795610
Cu   9.268929   6.409063  11.342800
Zr   9.666302   9.142305  14.820874
Cu   9.000674   7.093008  15.726135
Cu  12.006760  11.047441   7.198635
Zr   9.631737  11.724269   9.020389
Cu  10.587792  10.859600  11.414681
Cu  11.531900   9.746920  12.960605
Zr   9.950454  12.009723  14.445661
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.043420   0.000000    6.021710   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.918378   0.897372   1.407478
Zr   3.636499   2.858951   1.578916
Cu   2.943648   2.345914   3.982627
Cu   5.129419   1.270195   6.052288
Zr   5.110935   1.901993   8.489455
Cu   6.716656   2.281433  11.355307
Zr   8.146675   0.171051  11.141825
Cu   2.433756   5.016434   0.491198
Zr   2.910865   4.990095   3.017804
Zr   5.264558   5.454513   5.732198
Cu   3.709111   3.555904   6.124416
Al   5.396879   4.794811   8.191272
Cu   5.606157   4.661719  10.413572
Zr   3.602217   7.746243   1.284756
Zr   0.097269   6.645704   0.656701
Zr   3.861947   8.890706   5.828172
Cu   4.270103   7.500088   3.958985
Cu   5.957627   7.178276   7.749820
Zr   7.638190   6.831269  10.453303
Cu   3.211757  10.819038   1.486026
Cu   1.934073   8.927896   2.478367
Zr   2.738565  11.553783   4.044409
Cu   6.093350  10.906064   6.013942
Al   4.294407  11.571872   6.977825
Zr   6.906564   9.658618   8.680078
Cu   5.260651  11.325849   9.490347
Zr   6.210442   9.473077  11.323308
Cu   5.041037   0.540605   1.202437
Zr   5.186463   0.683186   3.551340
Cu   6.862431   2.785824   3.465627
Zr   8.236766   1.375371   5.926025
Zr   7.784138   0.572836   8.298627
Al   9.735100   2.932717   8.282706
Cu  10.419943   1.616540  10.542328
Zr   5.922560   3.006784   0.749444
Zr   5.810197   5.389840   2.979795
Zr   8.306118   4.496423   5.749745
Cu   5.461673   3.150920   4.672979
Cu   6.987062   3.374566   7.294724
Zr   8.652198   5.735691   8.429045
Zr   8.402309   3.499746  10.333447
Cu  10.571124   5.619291  12.085813
Cu   6.553409   8.092251   3.460954
Zr   7.210486   7.949753   6.181346
Cu   9.691364   8.483469   8.651222
Al  10.579530   8.093082  11.189060
Zr   6.022655  10.017837   1.562429
Cu   4.955211   9.761059   3.588566
Al   7.609087  10.636700   4.740182
Cu   8.949339  10.738636   7.464283
Zr  10.534620  10.929982  10.375021
Cu   9.094793   9.730939  11.586685
Zr   9.416135   2.411490   0.865029
Cu   6.776564   0.734522  -0.003910
Zr   8.281146   0.605377   3.008675
Cu  10.804218   2.253709   3.497903
Cu  10.045453   2.532478   5.123849
Cu  11.678492   2.307820   7.331215
Cu  10.979149   0.511158   8.330012
Zr  12.987901   2.276158  10.049295
Cu   7.529070   4.738110   0.175003
Zr   8.799525   4.367065   3.059872
Zr  11.428904   5.158149   5.876900
Cu  11.732905   4.454391   8.469535
Cu  11.155627   4.165771  10.383451
Zr   7.174283   7.167039   1.439562
Cu   8.944052   6.818442   4.514898
Cu  10.396645   6.900940   7.241142
Zr  12.066116   6.792694   9.976564
Cu   8.332988  10.976674   1.034677
Zr   9.396240   9.408524   3.447453
Cu   9.723376   8.958727   5.984713
Zr  10.902113  11.596079   5.843853
Zr  11.877383   9.654186   8.482145
Cu  13.582310  11.416428  10.565223
Cu  13.168173   9.134862  11.514630
Cu  12.579912   1.626295   2.644940
Zr  13.840967   1.582409   5.789910
Cu  15.855427   2.410671  10.329015
Zr  16.537488   0.166565  11.492132
Cu  10.094168   5.146804   1.435985
Zr  12.211641   3.568839   0.974405
Zr  12.700232   4.141311   3.931550
Zr  14.408489   3.733183   7.974587
Zr  14.958313   4.932310  10.648744
Zr  10.675601   9.309672   1.239605
Cu  13.558344   7.023566   3.563516
Zr  10.877719   6.904324   3.373976
Al  12.895721   9.450038   3.997765
Zr  12.455094   8.510206   6.155573
Zr  14.625728   6.098053   6.298793
Zr  16.290942   7.153996   9.218612
Cu  13.338064   6.409063   8.138269
Zr  14.791162   9.142305  10.249721
Cu  15.090490   7.093008  12.179631
Cu  12.844217  11.047441   1.674915
Zr  11.210864  11.724269   3.158254
Cu  13.580233  10.859600   5.984881
Cu  15.575472   9.746920   8.087144
Zr  14.170854  12.009723   8.440800
100
Lattice=" 12.284288   0.000000   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.238932   0.897372   1.407478
Zr   2.903981   2.858951   1.578916
Cu   0.971381   2.345914   3.982627
Cu   2.145340   1.270195   6.052288
Zr   0.883531   1.901993   8.489455
Cu   1.059783   2.281433  11.355307
Zr   2.627278   0.171051  11.141825
Cu   2.231920   5.016434   0.491198
Zr   1.430002   4.990095   3.017804
Zr   2.446428   5.454513   5.732198
Cu   0.659841   3.555904   6.124416
Al   1.327268   4.794811   8.191272
Cu   0.407358   4.661719  10.413572
Zr   3.019036   7.746243   1.284756
Zr  -0.235704   6.645704   0.656701
Zr   0.966818   8.890706   5.828172
Cu   2.336423   7.500088   3.958985
Cu   2.124371   7.178276   7.749820
Zr   2.459769   6.831269  10.453303
Cu   2.518119  10.819038   1.486026
Cu   0.708787   8.927896   2.478367
Zr   0.730688  11.553783   4.044409
Cu   3.148107  10.906064   6.013942
Al   0.821604  11.571872   6.977825
Zr   2.617856   9.658618   8.680078
Cu   0.525787  11.325849   9.490347
Zr   0.559764   9.473077  11.323308
Cu   4.528615   0.540605   1.202437
Zr   3.479009   0.683186   3.551340
Cu   5.232210   2.785824   3.465627
Zr   5.379228   1.375371   5.926025
Zr   3.707521   0.572836   8.298627
Al   5.705622   2.932717   8.282706
Cu   5.251754   1.616540  10.542328
Zr   5.658794   3.006784   0.749444
Zr   4.406706   5.389840   2.979795
Zr   5.539870   4.496423   5.749745
Cu   3.187687   3.150920   4.672979
Cu   3.406495   3.374566   7.294724
Zr   4.526429   5.735691   8.429045
Zr   3.300297   3.499746  10.333447
Cu   4.618782   5.619291  12.085813
Cu   4.919391   8.092251   3.460954
Zr   4.202209   7.949753   6.181346
Cu   5.473068   8.483469   8.651222
Al   5.084700   8.093082  11.189060
Zr   5.346270  10.017837   1.562429
Cu   3.224147   9.761059   3.588566
Al   5.343776  10.636700   4.740182
Cu   5.321541  10.738636   7.464283
Zr   5.454052  10.929982  10.375021
Cu   3.367480   9.730939  11.586685
Zr   9.163293   2.411490   0.865029
Cu   6.914089   0.734522  -0.003910
Zr   6.912345   0.605377   3.008675
Cu   9.236372   2.253709   3.497903
Cu   7.633199   2.532478   5.123849
Cu   8.173142   2.307820   7.331215
Cu   6.950426   0.511158   8.330012
Zr   8.122519   2.276158  10.049295
Cu   7.590400   4.738110   0.175003
Zr   7.414981   4.367065   3.059872
Zr   8.660264   5.158149   5.876900
Cu   7.648100   4.454391   8.469535
Cu   6.083180   4.165771  10.383451
Zr   6.583592   7.167039   1.439562
Cu   6.820335   6.818442   4.514898
Cu   6.911595   6.900940   7.241142
Zr   7.219390   6.792694   9.976564
Cu   7.971963  10.976674   1.034677
Zr   7.825964   9.408524   3.447453
Cu   6.865640   8.958727   5.984713
Zr   8.139791  11.596079   5.843853
Zr   7.789037   9.654186   8.482145
Cu   8.465693  11.416428  10.565223
Cu   7.559075   9.134862  11.514630
Cu  11.482591   1.626295   2.644940
Zr  11.164932   1.582409   5.789910
Cu  10.904738   2.410671  10.329015
Zr  11.007251   0.166565  11.492132
Cu   9.563699   5.146804   1.435985
Zr  11.958927   3.568839   0.974405
Zr  10.949146   4.141311   3.931550
Zr  10.629619   3.733183   7.974587
Zr   9.826620   4.932310  10.648744
Zr  10.256914   9.309672   1.239605
Cu  12.012118   7.023566   3.563516
Zr   9.374546   6.904324   3.373976
Al  11.114775   9.450038   3.997765
Zr   9.564854   8.510206   6.155573
Zr  11.705858   6.098053   6.298793
Zr  11.915268   7.153996   9.218612
Cu   9.454308   6.409063   8.138269
Zr   9.859628   9.142305  10.249721
Cu   9.180688   7.093008  12.179631
Cu  12.246895  11.047441   1.674915
Zr   9.824372  11.724269   3.158254
Cu  10.799548  10.859600   5.984881
Cu  11.762538   9.746920   8.087144
Zr  10.149463  12.009723   8.440800
100
Lattice="  9.634736   0.000000   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   0.971711   0.897372   1.407478
Zr   2.277632   2.858951   1.578916
Cu   0.761868   2.345914   3.982627
Cu   1.682620   1.270195   6.052288
Zr   0.692966   1.901993   8.489455
Cu   0.831202   2.281433  11.355307
Zr   2.060610   0.171051  11.141825
Cu   1.750526   5.016434   0.491198
Zr   1.121570   4.990095   3.017804
Zr   1.918767   5.454513   5.732198
Cu   0.517522   3.555904   6.124416
Al   1.040995   4.794811   8.191272
Cu   0.319497   4.661719  10.413572
Zr   2.367871   7.746243   1.284756
Zr  -0.184866   6.645704   0.656701
Zr   0.758288   8.890706   5.828172
Cu   1.832488   7.500088   3.958985
Cu   1.666173   7.178276   7.749820
Zr   1.929231   6.831269  10.453303
Cu   1.974996  10.819038   1.486026
Cu   0.555912   8.927896   2.478367
Zr   0.573089  11.553783   4.044409
Cu   2.469103  10.906064   6.013942
Al   0.644395  11.571872   6.977825
Zr   2.053220   9.658618   8.680078
Cu   0.412382  11.325849   9.490347
Zr   0.439031   9.473077  11.323308
Cu   3.551855   0.540605   1.202437
Zr   2.728634   0.683186   3.551340
Cu   4.103694   2.785824   3.465627
Zr   4.219003   1.375371   5.926025
Zr   2.907860   0.572836   8.298627
Al   4.474998   2.932717   8.282706
Cu   4.119023   1.616540  10.542328
Zr   4.438270   3.006784   0.749444
Zr   3.456240   5.389840   2.979795
Zr   4.344996   4.496423   5.749745
Cu   2.500147   3.150920   4.672979
Cu   2.671760   3.374566   7.294724
Zr   3.550140   5.735691   8.429045
Zr   2.588468   3.499746  10.333447
Cu   3.622574   5.619291  12.085813
Cu   3.858346   8.092251   3.460954
Zr   3.295850   7.949753   6.181346
Cu   4.292602   8.483469   8.651222
Al   3.988000   8.093082  11.189060
Zr   4.193153  10.017837   1.562429
Cu   2.528742   9.761059   3.588566
Al   4.191197  10.636700   4.740182
Cu   4.173758  10.738636   7.464283
Zr   4.277688  10.929982  10.375021
Cu   2.641161   9.730939  11.586685
Zr   7.186896   2.411490   0.865029
Cu   5.422815   0.734522  -0.003910
Zr   5.421447   0.605377   3.008675
Cu   7.244213   2.253709   3.497903
Cu   5.986823   2.532478   5.123849
Cu   6.410308   2.307820   7.331215
Cu   5.451314   0.511158   8.330012
Zr   6.370603   2.276158  10.049295
Cu   5.953255   4.738110   0.175003
Zr   5.815671   4.367065   3.059872
Zr   6.792364   5.158149   5.876900
Cu   5.998510   4.454391   8.469535
Cu   4.771121   4.165771  10.383451
Zr   5.163602   7.167039   1.439562
Cu   5.349283   6.818442   4.514898
Cu   5.420859   6.900940   7.241142
Zr   5.662267   6.792694   9.976564
Cu   6.252520  10.976674   1.034677
Zr   6.138011   9.408524   3.447453
Cu   5.384815   8.958727   5.984713
Zr   6.384149  11.596079   5.843853
Zr   6.109049   9.654186   8.482145
Cu   6.639759  11.416428  10.565223
Cu   5.928687   9.134862  11.514630
Cu   9.005954   1.626295   2.644940
Zr   8.756809   1.582409   5.789910
Cu   8.552736   2.410671  10.329015
Zr   8.633138   0.166565  11.492132
Cu   7.500941   5.146804   1.435985
Zr   9.379550   3.568839   0.974405
Zr   8.587565   4.141311   3.931550
Zr   8.336956   3.733183   7.974587
Zr   7.707153   4.932310  10.648744
Zr   8.044638   9.309672   1.239605
Cu   9.421269   7.023566   3.563516
Zr   7.352585   6.904324   3.373976
Al   8.717471   9.450038   3.997765
Zr   7.501846   8.510206   6.155573
Zr   9.181065   6.098053   6.298793
Zr   9.345309   7.153996   9.218612
Cu   7.415143   6.409063   8.138269
Zr   7.733041   9.142305  10.249721
Cu   7.200539   7.093008  12.179631
Cu   9.605408  11.047441   1.674915
Zr   7.705390  11.724269   3.158254
Cu   8.470234  10.859600   5.984881
Cu   9.225520   9.746920   8.087144
Zr   7.960363  12.009723   8.440800
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.284288   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.915320   1.407478
Zr   2.847040   2.916130   1.578916
Cu   0.952335   2.392832   3.982627
Cu   2.103275   1.295599   6.052288
Zr   0.866207   1.940033   8.489455
Cu   1.039003   2.327062  11.355307
Zr   2.575762   0.174473  11.141825
Cu   2.188157   5.116762   0.491198
Zr   1.401962   5.089897   3.017804
Zr   2.398459   5.563603   5.732198
Cu   0.646903   3.627022   6.124416
Al   1.301243   4.890707   8.191272
Cu   0.399371   4.754953  10.413572
Zr   2.959839   7.901168   1.284756
Zr  -0.231082   6.778618   0.656701
Zr   0.947861   9.068520   5.828172
Cu   2.290610   7.650090   3.958985
Cu   2.082717   7.321841   7.749820
Zr   2.411538   6.967894  10.453303
Cu   2.468745  11.035419   1.486026
Cu   0.694890   9.106454   2.478367
Zr   0.716361  11.784858   4.044409
Cu   3.086379  11.124185   6.013942
Al   0.805494  11.803309   6.977825
Zr   2.566525   9.851790   8.680078
Cu   0.515478  11.552366   9.490347
Zr   0.548789   9.662539  11.323308
Cu   4.439819   0.551417   1.202437
Zr   3.410793   0.696850   3.551340
Cu   5.129618   2.841540   3.465627
Zr   5.273753   1.402878   5.926025
Zr   3.634825   0.584292   8.298627
Al   5.593747   2.991372   8.282706
Cu   5.148779   1.648871  10.542328
Zr   5.547838   3.066920   0.749444
Zr   4.320300   5.497637   2.979795
Zr   5.431245   4.586351   5.749745
Cu   3.125183   3.213938   4.672979
Cu   3.339701   3.442058   7.294724
Zr   4.437675   5.850405   8.429045
Zr   3.235585   3.569741  10.333447
Cu   4.528218   5.731677  12.085813
Cu   4.822932   8.254096   3.460954
Zr   4.119813   8.108748   6.181346
Cu   5.365753   8.653139   8.651222
Al   4.985000   8.254944  11.189060
Zr   5.241441  10.218194   1.562429
Cu   3.160928   9.956281   3.588566
Al   5.238996  10.849434   4.740182
Cu   5.217198  10.953409   7.464283
Zr   5.347110  11.148581  10.375021
Cu   3.301451   9.925558  11.586685
Zr   8.983621   2.459720   0.865029
Cu   6.778519   0.749213  -0.003910
Zr   6.776808   0.617484   3.008675
Cu   9.055267   2.298783   3.497903
Cu   7.483528   2.583128   5.123849
Cu   8.012885   2.353977   7.331215
Cu   6.814143   0.521381   8.330012
Zr   7.963254   2.321681  10.049295
Cu   7.441569   4.832872   0.175003
Zr   7.269589   4.454406   3.059872
Zr   8.490455   5.261312   5.876900
Cu   7.498137   4.543479   8.469535
Cu   5.963902   4.249086  10.383451
Zr   6.454502   7.310380   1.439562
Cu   6.686603   6.954811   4.514898
Cu   6.776074   7.038959   7.241142
Zr   7.077834   6.928547   9.976564
Cu   7.815650  11.196208   1.034677
Zr   7.672514   9.596695   3.447453
Cu   6.731019   9.137901   5.984713
Zr   7.980187  11.828001   5.843853
Zr   7.636311   9.847270   8.482145
Cu   8.299699  11.644756  10.565223
Cu   7.410858   9.317559  11.514630
Cu  11.257442   1.658821   2.644940
Zr  10.946012   1.614057   5.789910
Cu  10.690920   2.458885  10.329015
Zr  10.791422   0.169897  11.492132
Cu   9.376176   5.249740   1.435985
Zr  11.724438   3.640215   0.974405
Zr  10.734457   4.224137   3.931550
Zr  10.421195   3.807847   7.974587
Zr   9.633941   5.030957  10.648744
Zr  10.055798   9.495865   1.239605
Cu  11.776586   7.164037   3.563516
Zr   9.190731   7.042411   3.373976
Al  10.896838   9.639039   3.997765
Zr   9.377308   8.680410   6.155573
Zr  11.476331   6.220014   6.298793
Zr  11.681636   7.297076   9.218612
Cu   9.268929   6.537244   8.138269
Zr   9.666302   9.325151  10.249721
Cu   9.000674   7.234869  12.179631
Cu  12.006760  11.268390   1.674915
Zr   9.631737  11.958755   3.158254
Cu  10.587792  11.076792   5.984881
Cu  11.531900   9.941859   8.087144
Zr   9.950454  12.249917   8.440800
100
Lattice=" 12.043420   0.000000   0.000000    0.000000   9.634736   0.000000    0.000000   0.000000  12.043420" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.717898   1.407478
Zr   2.847040   2.287161   1.578916
Cu   0.952335   1.876731   3.982627
Cu   2.103275   1.016156   6.052288
Zr   0.866207   1.521595   8.489455
Cu   1.039003   1.825147  11.355307
Zr   2.575762   0.136841  11.141825
Cu   2.188157   4.013147   0.491198
Zr   1.401962   3.992076   3.017804
Zr   2.398459   4.363610   5.732198
Cu   0.646903   2.844723   6.124416
Al   1.301243   3.835849   8.191272
Cu   0.399371   3.729375  10.413572
Zr   2.959839   6.196995   1.284756
Zr  -0.231082   5.316563   0.656701
Zr   0.947861   7.112564   5.828172
Cu   2.290610   6.000070   3.958985
Cu   2.082717   5.742621   7.749820
Zr   2.411538   5.465015  10.453303
Cu   2.468745   8.655230   1.486026
Cu   0.694890   7.142317   2.478367
Zr   0.716361   9.243026   4.044409
Cu   3.086379   8.724851   6.013942
Al   0.805494   9.257498   6.977825
Zr   2.566525   7.726894   8.680078
Cu   0.515478   9.060679   9.490347
Zr   0.548789   7.578462  11.323308
Cu   4.439819   0.432484   1.202437
Zr   3.410793   0.546549   3.551340
Cu   5.129618   2.228659   3.465627
Zr   5.273753   1.100296   5.926025
Zr   3.634825   0.458269   8.298627
Al   5.593747   2.346174   8.282706
Cu   5.148779   1.293232  10.542328
Zr   5.547838   2.405427   0.749444
Zr   4.320300   4.311872   2.979795
Zr   5.431245   3.597138   5.749745
Cu   3.125183   2.520736   4.672979
Cu   3.339701   2.699653   7.294724
Zr   4.437675   4.588553   8.429045
Zr   3.235585   2.799796  10.333447
Cu   4.528218   4.495433  12.085813
Cu   4.822932   6.473801   3.460954
Zr   4.119813   6.359803   6.181346
Cu   5.365753   6.786775   8.651222
Al   4.985000   6.474466  11.189060
Zr   5.241441   8.014270   1.562429
Cu   3.160928   7.808848   3.588566
Al   5.238996   8.509360   4.740182
Cu   5.217198   8.590909   7.464283
Zr   5.347110   8.743985  10.375021
Cu   3.301451   7.784751  11.586685
Zr   8.983621   1.929192   0.865029
Cu   6.778519   0.587618  -0.003910
Zr   6.776808   0.484302   3.008675
Cu   9.055267   1.802967   3.497903
Cu   7.483528   2.025983   5.123849
Cu   8.012885   1.846256   7.331215
Cu   6.814143   0.408926   8.330012
Zr   7.963254   1.820927  10.049295
Cu   7.441569   3.790488   0.175003
Zr   7.269589   3.493652   3.059872
Zr   8.490455   4.126519   5.876900
Cu   7.498137   3.563513   8.469535
Cu   5.963902   3.332617  10.383451
Zr   6.454502   5.733631   1.439562
Cu   6.686603   5.454754   4.514898
Cu   6.776074   5.520752   7.241142
Zr   7.077834   5.434155   9.976564
Cu   7.815650   8.781339   1.034677
Zr   7.672514   7.526820   3.447453
Cu   6.731019   7.166981   5.984713
Zr   7.980187   9.276863   5.843853
Zr   7.636311   7.723349   8.482145
Cu   8.299699   9.133142  10.565223
Cu   7.410858   7.307889  11.514630
Cu  11.257442   1.301036   2.644940
Zr  10.946012   1.265927   5.789910
Cu  10.690920   1.928537  10.329015
Zr  10.791422   0.133252  11.492132
Cu   9.376176   4.117443   1.435985
Zr  11.724438   2.855071   0.974405
Zr  10.734457   3.313048   3.931550
Zr  10.421195   2.986547   7.974587
Zr   9.633941   3.945848  10.648744
Zr  10.055798   7.447738   1.239605
Cu  11.776586   5.618853   3.563516
Zr   9.190731   5.523459   3.373976
Al  10.896838   7.560030   3.997765
Zr   9.377308   6.808165   6.155573
Zr  11.476331   4.878443   6.298793
Zr  11.681636   5.723197   9.218612
Cu   9.268929   5.127250   8.138269
Zr   9.666302   7.313844  10.249721
Cu   9.000674   5.674407  12.179631
Cu  12.006760   8.837953   1.674915
Zr   9.631737   9.379415   3.158254
Cu  10.587792   8.687680   5.984881
Cu  11.531900   7.797536   8.087144
Zr   9.950454   9.607778   8.440800
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000  12.284288" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.897372   1.435628
Zr   2.847040   2.858951   1.610495
Cu   0.952335   2.345914   4.062279
Cu   2.103275   1.270195   6.173334
Zr   0.866207   1.901993   8.659244
Cu   1.039003   2.281433  11.582413
Zr   2.575762   0.171051  11.364662
Cu   2.188157   5.016434   0.501022
Zr   1.401962   4.990095   3.078160
Zr   2.398459   5.454513   5.846842
Cu   0.646903   3.555904   6.246905
Al   1.301243   4.794811   8.355097
Cu   0.399371   4.661719  10.621843
Zr   2.959839   7.746243   1.310451
Zr  -0.231082   6.645704   0.669835
Zr   0.947861   8.890706   5.944736
Cu   2.290610   7.500088   4.038165
Cu   2.082717   7.178276   7.904817
Zr   2.411538   6.831269  10.662369
Cu   2.468745  10.819038   1.515746
Cu   0.694890   8.927896   2.527935
Zr   0.716361  11.553783   4.125297
Cu   3.086379  10.906064   6.134221
Al   0.805494  11.571872   7.117382
Zr   2.566525   9.658618   8.853680
Cu   0.515478  11.325849   9.680154
Zr   0.548789   9.473077  11.549774
Cu   4.439819   0.540605   1.226485
Zr   3.410793   0.683186   3.622366
Cu   5.129618   2.785824   3.534939
Zr   5.273753   1.375371   6.044546
Zr   3.634825   0.572836   8.464599
Al   5.593747   2.932717   8.448360
Cu   5.148779   1.616540  10.753175
Zr   5.547838   3.006784   0.764433
Zr   4.320300   5.389840   3.039391
Zr   5.431245   4.496423   5.864740
Cu   3.125183   3.150920   4.766439
Cu   3.339701   3.374566   7.440618
Zr   4.437675   5.735691   8.597626
Zr   3.235585   3.499746  10.540116
Cu   4.528218   5.619291  12.327529
Cu   4.822932   8.092251   3.530173
Zr   4.119813   7.949753   6.304972
Cu   5.365753   8.483469   8.824247
Al   4.985000   8.093082  11.412841
Zr   5.241441  10.017837   1.593678
Cu   3.160928   9.761059   3.660337
Al   5.238996  10.636700   4.834985
Cu   5.217198  10.738636   7.613569
Zr   5.347110  10.929982  10.582521
Cu   3.301451   9.730939  11.818419
Zr   8.983621   2.411490   0.882330
Cu   6.778519   0.734522  -0.003988
Zr   6.776808   0.605377   3.068849
Cu   9.055267   2.253709   3.567861
Cu   7.483528   2.532478   5.226326
Cu   8.012885   2.307820   7.477839
Cu   6.814143   0.511158   8.496612
Zr   7.963254   2.276158  10.250280
Cu   7.441569   4.738110   0.178503
Zr   7.269589   4.367065   3.121069
Zr   8.490455   5.158149   5.994438
Cu   7.498137   4.454391   8.638926
Cu   5.963902   4.165771  10.591120
Zr   6.454502   7.167039   1.468353
Cu   6.686603   6.818442   4.605195
Cu   6.776074   6.900940   7.385965
Zr   7.077834   6.792694  10.176096
Cu   7.815650  10.976674   1.055370
Zr   7.672514   9.408524   3.516402
Cu   6.731019   8.958727   6.104407
Zr   7.980187  11.596079   5.960730
Zr   7.636311   9.654186   8.651787
Cu   8.299699  11.416428  10.776527
Cu   7.410858   9.134862  11.744922
Cu  11.257442   1.626295   2.697839
Zr  10.946012   1.582409   5.905709
Cu  10.690920   2.410671  10.535595
Zr  10.791422   0.166565  11.721975
Cu   9.376176   5.146804   1.464705
Zr  11.724438   3.568839   0.993894
Zr  10.734457   4.141311   4.010181
Zr  10.421195   3.733183   8.134078
Zr   9.633941   4.932310  10.861719
Zr  10.055798   9.309672   1.264397
Cu  11.776586   7.023566   3.634786
Zr   9.190731   6.904324   3.441456
Al  10.896838   9.450038   4.077720
Zr   9.377308   8.510206   6.278684
Zr  11.476331   6.098053   6.424769
Zr  11.681636   7.153996   9.402984
Cu   9.268929   6.409063   8.301034
Zr   9.666302   9.142305  10.454716
Cu   9.000674   7.093008  12.423224
Cu  12.006760  11.047441   1.708413
Zr   9.631737  11.724269   3.221420
Cu  10.587792  10.859600   6.104579
Cu  11.531900   9.746920   8.248887
Zr   9.950454  12.009723   8.609616
100
Lattice=" 12.043420   0.000000   0.000000    0.000000  12.043420   0.000000    0.000000   0.000000   9.634736" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.214639   0.897372   1.125983
Zr   2.847040   2.858951   1.263133
Cu   0.952335   2.345914   3.186101
Cu   2.103275   1.270195   4.841831
Zr   0.866207   1.901993   6.791564
Cu   1.039003   2.281433   9.084246
Zr   2.575762   0.171051   8.913460
Cu   2.188157   5.016434   0.392958
Zr   1.401962   4.990095   2.414243
Zr   2.398459   5.454513   4.585759
Cu   0.646903   3.555904   4.899533
Al   1.301243   4.794811   6.553018
Cu   0.399371   4.661719   8.330858
Zr   2.959839   7.746243   1.027805
Zr  -0.231082   6.645704   0.525361
Zr   0.947861   8.890706   4.662538
Cu   2.290610   7.500088   3.167188
Cu   2.082717   7.178276   6.199856
Zr   2.411538   6.831269   8.362643
Cu   2.468745  10.819038   1.188820
Cu   0.694890   8.927896   1.982694
Zr   0.716361  11.553783   3.235527
Cu   3.086379  10.906064   4.811154
Al   0.805494  11.571872   5.582260
Zr   2.566525   9.658618   6.944063
Cu   0.515478  11.325849   7.592278
Zr   0.548789   9.473077   9.058646
Cu   4.439819   0.540605   0.961949
Zr   3.410793   0.683186   2.841072
Cu   5.129618   2.785824   2.772501
Zr   5.273753   1.375371   4.740820
Zr   3.634825   0.572836   6.638902
Al   5.593747   2.932717   6.626164
Cu   5.148779   1.616540   8.433863
Zr   5.547838   3.006784   0.599555
Zr   4.320300   5.389840   2.383836
Zr   5.431245   4.496423   4.599796
Cu   3.125183   3.150920   3.738384
Cu   3.339701   3.374566   5.835779
Zr   4.437675   5.735691   6.743236
Zr   3.235585   3.499746   8.266758
Cu   4.528218   5.619291   9.668650
Cu   4.822932   8.092251   2.768763
Zr   4.119813   7.949753   4.945076
Cu   5.365753   8.483469   6.920978
Al   4.985000   8.093082   8.951248
Zr   5.241441  10.017837   1.249943
Cu   3.160928   9.761059   2.870853
Al   5.238996  10.636700   3.792145
Cu   5.217198  10.738636   5.971426
Zr   5.347110  10.929982   8.300017
Cu   3.301451   9.730939   9.269348
Zr   8.983621   2.411490   0.692024
Cu   6.778519   0.734522  -0.003128
Zr   6.776808   0.605377   2.406940
Cu   9.055267   2.253709   2.798322
Cu   7.483528   2.532478   4.099079
Cu   8.012885   2.307820   5.864972
Cu   6.814143   0.511158   6.664010
Zr   7.963254   2.276158   8.039436
Cu   7.441569   4.738110   0.140002
Zr   7.269589   4.367065   2.447897
Zr   8.490455   5.158149   4.701520
Cu   7.498137   4.454391   6.775628
Cu   5.963902   4.165771   8.306761
Zr   6.454502   7.167039   1.151650
Cu   6.686603   6.818442   3.611918
Cu   6.776074   6.900940   5.792914
Zr   7.077834   6.792694   7.981252
Cu   7.815650  10.976674   0.827741
Zr   7.672514   9.408524   2.757962
Cu   6.731019   8.958727   4.787770
Zr   7.980187  11.596079   4.675082
Zr   7.636311   9.654186   6.785716
Cu   8.299699  11.416428   8.452178
Cu   7.410858   9.134862   9.211704
Cu  11.257442   1.626295   2.115952
Zr  10.946012   1.582409   4.631928
Cu  10.690920   2.410671   8.263212
Zr  10.791422   0.166565   9.193706
Cu   9.376176   5.146804   1.148788
Zr  11.724438   3.568839   0.779524
Zr  10.734457   4.141311   3.145240
Zr  10.421195   3.733183   6.379669
Zr   9.633941   4.932310   8.518995
Zr  10.055798   9.309672   0.991684
Cu  11.776586   7.023566   2.850812
Zr   9.190731   6.904324   2.699181
Al  10.896838   9.450038   3.198212
Zr   9.377308   8.510206   4.924458
Zr  11.476331   6.098053   5.039034
Zr  11.681636   7.153996   7.374889
Cu   9.268929   6.409063   6.510615
Zr   9.666302   9.142305   8.199777
Cu   9.000674   7.093008   9.743705
Cu  12.006760  11.047441   1.339932
Zr   9.631737  11.724269   2.526604
Cu  10.587792  10.859600   4.787905
Cu  11.531900   9.746920   6.469716
Zr   9.950454  12.009723   6.752640
100
Lattice=" 12.163854   0.000000   0.000000    0.000000  12.163854   0.000000    0.000000   0.000000  12.163854" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.226786   0.906346   1.421553
Zr   2.875511   2.887541   1.594706
Cu   0.961858   2.369373   4.022453
Cu   2.124308   1.282897   6.112811
Zr   0.874869   1.921013   8.574349
Cu   1.049393   2.304248  11.468860
Zr   2.601520   0.172762  11.253244
Cu   2.210039   5.066598   0.496110
Zr   1.415982   5.039996   3.047982
Zr   2.422444   5.509058   5.789520
Cu   0.653372   3.591463   6.185660
Al   1.314256   4.842759   8.273185
Cu   0.403364   4.708336  10.517708
Zr   2.989437   7.823706   1.297603
Zr  -0.233393   6.712161   0.663268
Zr   0.957339   8.979613   5.886454
Cu   2.313516   7.575089   3.998575
Cu   2.103544   7.250059   7.827319
Zr   2.435654   6.899581  10.557836
Cu   2.493432  10.927228   1.500886
Cu   0.701839   9.017175   2.503151
Zr   0.723524  11.669321   4.084853
Cu   3.117243  11.015124   6.074081
Al   0.813549  11.687591   7.047603
Zr   2.592190   9.755204   8.766879
Cu   0.520632  11.439107   9.585251
Zr   0.554276   9.567808  11.436541
Cu   4.484217   0.546011   1.214461
Zr   3.444901   0.690018   3.586853
Cu   5.180914   2.813682   3.500283
Zr   5.326491   1.389124   5.985285
Zr   3.671173   0.578564   8.381613
Al   5.649685   2.962044   8.365533
Cu   5.200267   1.632705  10.647751
Zr   5.603316   3.036852   0.756938
Zr   4.363503   5.443738   3.009593
Zr   5.485558   4.541387   5.807243
Cu   3.156435   3.182429   4.719709
Cu   3.373098   3.408312   7.367671
Zr   4.482052   5.793048   8.513336
Zr   3.267941   3.534743  10.436782
Cu   4.573500   5.675484  12.206671
Cu   4.871161   8.173173   3.495563
Zr   4.161011   8.029251   6.243159
Cu   5.419411   8.568304   8.737734
Al   5.034850   8.174013  11.300950
Zr   5.293855  10.118016   1.578053
Cu   3.192537   9.858670   3.624451
Al   5.291386  10.743067   4.787584
Cu   5.269369  10.846022   7.538926
Zr   5.400581  11.039282  10.478771
Cu   3.334465   9.828248  11.702552
Zr   9.073457   2.435605   0.873680
Cu   6.846304   0.741867  -0.003949
Zr   6.844576   0.611431   3.038762
Cu   9.145820   2.276246   3.532882
Cu   7.558364   2.557803   5.175087
Cu   8.093014   2.330899   7.404527
Cu   6.882284   0.516269   8.413312
Zr   8.042886   2.298920  10.149788
Cu   7.515985   4.785491   0.176753
Zr   7.342285   4.410735   3.090470
Zr   8.575359   5.209730   5.935669
Cu   7.573118   4.498935   8.554230
Cu   6.023541   4.207429  10.487286
Zr   6.519047   7.238710   1.453958
Cu   6.753469   6.886627   4.560046
Cu   6.843834   6.969949   7.313554
Zr   7.148612   6.860621  10.076330
Cu   7.893806  11.086441   1.045023
Zr   7.749239   9.502610   3.481928
Cu   6.798329   9.048314   6.044560
Zr   8.059989  11.712040   5.902291
Zr   7.712674   9.750728   8.566966
Cu   8.382696  11.530592  10.670875
Cu   7.484967   9.226210  11.629776
Cu  11.370017   1.642558   2.671389
Zr  11.055472   1.598233   5.847809
Cu  10.797829   2.434778  10.432305
Zr  10.899336   0.168231  11.607054
Cu   9.469938   5.198272   1.450345
Zr  11.841682   3.604527   0.984149
Zr  10.841801   4.182724   3.970866
Zr  10.525407   3.770515   8.054333
Zr   9.730281   4.981634  10.755231
Zr  10.156356   9.402769   1.252001
Cu  11.894352   7.093802   3.599151
Zr   9.282639   6.973367   3.407716
Al  11.005807   9.544538   4.037743
Zr   9.471081   8.595308   6.217128
Zr  11.591095   6.159034   6.361781
Zr  11.798452   7.225536   9.310798
Cu   9.361618   6.473153   8.219651
Zr   9.762965   9.233728  10.352218
Cu   9.090681   7.163938  12.301427
Cu  12.126827  11.157916   1.691664
Zr   9.728055  11.841512   3.189837
Cu  10.693670  10.968196   6.044730
Cu  11.647219   9.844390   8.168016
Zr  10.049959  12.129820   8.525208
100
Lattice=" 10.839078   0.000000   0.000000    0.000000  10.839078   0.000000    0.000000   0.000000  10.839078" Properties=species:S:1:pos:R:3 pbc="T T T"
Cu   1.093175   0.807635   1.266731
Zr   2.562336   2.573056   1.421025
Cu   0.857101   2.111322   3.584364
Cu   1.892947   1.143176   5.447059
Zr   0.779587   1.711794   7.640509
Cu   0.935102   2.053290  10.219776
Zr   2.318186   0.153946  10.027643
Cu   1.969341   4.514790   0.442078
Zr   1.261766   4.491085   2.716024
Zr   2.158613   4.909062   5.158978
Cu   0.582212   3.200314   5.511975
Al   1.171119   4.315330   7.372145
Cu   0.359434   4.195547   9.372215
Zr   2.663855   6.971619   1.156280
Zr  -0.207974   5.981133   0.591031
Zr   0.853074   8.001635   5.245355
Cu   2.061549   6.750079   3.563087
Cu   1.874445   6.460448   6.974838
Zr   2.170384   6.148142   9.407973
Cu   2.221870   9.737134   1.337423
Cu   0.625401   8.035106   2.230531
Zr   0.644725  10.398404   3.639968
Cu   2.777741   9.815457   5.412548
Al   0.724945  10.414685   6.280043
Zr   2.309873   8.692756   7.812070
Cu   0.463930  10.193264   8.541313
Zr   0.493910   8.525769  10.190977
Cu   3.995837   0.486545   1.082193
Zr   3.069714   0.614867   3.196206
Cu   4.616656   2.507241   3.119064
Zr   4.746378   1.237834   5.333423
Zr   3.271342   0.515552   7.468764
Al   5.034372   2.639446   7.454435
Cu   4.633901   1.454886   9.488095
Zr   4.993054   2.706106   0.674500
Zr   3.888270   4.850856   2.681816
Zr   4.888121   4.046781   5.174771
Cu   2.812665   2.835828   4.205681
Cu   3.005731   3.037110   6.565251
Zr   3.993908   5.162122   7.586141
Zr   2.912027   3.149771   9.300102
Cu   4.075396   5.057362  10.877232
Cu   4.340639   7.283026   3.114858
Zr   3.707832   7.154778   5.563211
Cu   4.829178   7.635122   7.786100
Al   4.486500   7.283774  10.070154
Zr   4.717297   9.016053   1.406186
Cu   2.844835   8.784953   3.229709
Al   4.715096   9.573030   4.266164
Cu   4.695478   9.664772   6.717855
Zr   4.812399   9.836984   9.337519
Cu   2.971306   8.757845  10.428017
Zr   8.085258   2.170341   0.778527
Cu   6.100667   0.661070  -0.003519
Zr   6.099128   0.544839   2.707808
Cu   8.149740   2.028338   3.148113
Cu   6.735175   2.279230   4.611464
Cu   7.211596   2.077038   6.598094
Cu   6.132729   0.460042   7.497011
Zr   7.166928   2.048542   9.044365
Cu   6.697412   4.264299   0.157503
Zr   6.542630   3.930358   2.753885
Zr   7.641409   4.642334   5.289210
Cu   6.748323   4.008952   7.622582
Cu   5.367511   3.749194   9.345106
Zr   5.809052   6.450335   1.295606
Cu   6.017943   6.136598   4.063408
Cu   6.098466   6.210846   6.517028
Zr   6.370050   6.113424   8.978908
Cu   7.034085   9.879007   0.931209
Zr   6.905262   8.467672   3.102708
Cu   6.057917   8.062854   5.386241
Zr   7.182168  10.436471   5.259467
Zr   6.872680   8.688768   7.633930
Cu   7.469729  10.274785   9.508700
Cu   6.669772   8.221376  10.363167
Cu  10.131698   1.463666   2.380446
Zr   9.851410   1.424168   5.210919
Cu   9.621828   2.169604   9.296114
Zr   9.712280   0.149909  10.342919
Cu   8.438558   4.632123   1.292387
Zr  10.551994   3.211955   0.876965
Zr   9.661011   3.727180   3.538395
Zr   9.379076   3.359865   7.177128
Zr   8.670547   4.439079   9.583869
Zr   9.050218   8.378705   1.115645
Cu  10.598927   6.321209   3.207164
Zr   8.271658   6.213892   3.036579
Al   9.807154   8.505034   3.597989
Zr   8.439577   7.659185   5.540015
Zr  10.328698   5.488248   5.668914
Zr  10.513472   6.438597   8.296751
Cu   8.342036   5.768156   7.324442
Zr   8.699672   8.228074   9.224749
Cu   8.100607   6.383708  10.961668
Cu  10.806084   9.942697   1.507423
Zr   8.668563  10.551842   2.842429
Cu   9.529013   9.773640   5.386393
Cu  10.378710   8.772228   7.278430
Zr   8.955409  10.808750   7.596720

